Connection between optical and gamma-ray variability in blazars

We use optical data from the Palomar Transient Factory (PTF) and the Catalina Real-Time Transient Survey (CRTS) to study the variability of gamma-ray detected and non-detected objects in a large population of active galactic nuclei (AGN) selected from the Candidate Gamma-Ray Blazar Survey and Fermi Gamma-Ray Space Telescope catalogs. Our samples include 714 sources with PTF data and 1244 sources with CRTS data. We calculate the intrinsic modulation index to quantify the optical variability amplitude in these samples. We find the gamma-ray detected objects to be more variable than the non-detected ones. The flat spectrum radio quasars (FSRQs) are more variable than the BL Lac objects in our sample, but the significance of the difference depends on the sample used. When dividing the objects based on their synchrotron peak frequency, we find the low synchrotron peaked (LSP) objects to be significantly more variable than the high synchrotron peaked (HSP) ones, explaining the difference between the FSRQs and BL Lacs. This could be due to the LSPs being observed near their electron energy peak, while in the HSPs the emission is caused by lower energy electrons, which cool more slowly. We also find a significant correlation between the optical and gamma-ray fluxes that is stronger in the HSP BL Lacs than in the FSRQs. The FSRQs in our sample are also more Compton dominated than the HSP BL Lacs. These findings are consistent with models where the gamma-ray emission of HSP objects is produced by the synchrotron self-Compton mechanism, while the LSP objects need an additional external Compton component that increases the scatter in the flux-flux correlation.

==> anc/online_table5.txt <==
OVRO name	Right Ascension	Declination	Fermi association	Redshift	Redshift reference	Opt. Class	SED class	intrinsic mod. index	mod. index error low	 mod. index error high	instrinsic mean flux density	flux density error low	flux density error high
CRJ0001-0746	00:01:18.03	-07:46:27.01	2FGLJ0000.9-0748	NULL	NULL	B	ISP	0.089	0.017	0.023	0.446	0.011	0.011
J0003+2129	00:03:19.35	21:29:44.40	NULL	0.45	1	A	NULL	0.146	NULL	NULL	0.037	0.000	0.000
J0005+0524	00:05:20.21	05:24:10.70	NULL	1.9	1	Q	NULL	0.014	NULL	NULL	1.234	0.000	0.000
J0006-0623	00:06:13.89	-06:23:35.30	NULL	0.347	1	B	NULL	0.266	0.050	0.072	0.225	0.017	0.017
J0006+2422	00:06:48.79	24:22:36.50	NULL	1.684	1	Q	NULL	0.112	NULL	NULL	0.108	0.000	0.000
J0010+2047	00:10:28.74	20:47:49.70	NULL	0.6	1	Q	NULL	0.162	0.024	0.029	0.085	0.003	0.003
J0010+1058	00:10:31.01	10:58:29.50	NULL	0.089	1	A	NULL	0.094	0.019	0.027	4.015	0.118	0.117
J0010+1724	00:10:33.99	17:24:18.80	NULL	1.601	1	Q	NULL	0.090	0.011	0.014	0.646	0.011	0.011
J0013-1513	00:13:20.71	-15:13:47.90	NULL	1.838	1	Q	NULL	0.119	NULL	NULL	0.050	0.000	0.000
J0013+1910	00:13:56.38	19:10:41.90	2FGLJ0013.8+1907	NULL	NULL	B	NULL	0.392	0.038	0.045	0.185	0.009	0.009
J0016-0015	00:16:11.09	00:15:12.50	2FGLJ0017.4-0018	1.574	1	Q	LSP	0.286	0.044	0.055	0.051	0.003	0.003
J0017-0512	00:17:35.82	-05:12:41.70	2FGLJ0017.6-0510	0.227	1	Q	LSP	0.233	0.024	0.030	0.306	0.011	0.011
BBJ0018+2947	00:18:27.75	29:47:30.41	2FGLJ0018.5+2945	NULL	NULL	B	HSP	0.135	0.011	0.012	0.193	0.003	0.003
J0019+2021	00:19:37.85	20:21:45.60	1FGL_J0019.3+2017	NULL	NULL	B	LSP	0.213	NULL	NULL	0.032	0.000	0.000
J0019+2602	00:19:39.78	26:02:52.30	NULL	0.284	1	Q	NULL	0.113	0.012	0.015	1.630	0.030	0.030
CLJ0024+0349	00:24:45.22	03:49:3.57	2FGLJ0024.5+0346	NULL	NULL	U	NULL	0.444	0.073	0.100	0.066	0.006	0.007
J0027+2241	00:27:15.37	22:41:58.20	NULL	1.108	1	Q	NULL	0.091	0.012	0.016	0.831	0.016	0.016
J0028+2408	00:28:34.21	24:08:8.10	NULL	0.373	1	B	NULL	0.140	0.022	0.028	0.134	0.004	0.004
J0029+0554	00:29:45.90	05:54:40.70	NULL	1.317	1	Q	NULL	0.083	NULL	NULL	0.099	0.000	0.000
BZBJ0038+0013	00:38:8.50	00:13:36.00	2FGLJ0038.1+0015	NULL	NULL	B	NULL	0.270	0.031	0.038	0.075	0.003	0.003
J0038-0329	00:38:20.79	-03:29:59.00	NULL	1.858	1	Q	NULL	0.049	NULL	NULL	0.516	0.000	0.000
J0038+4137	00:38:24.84	41:37:6.00	NULL	1.353	1	Q	NULL	0.216	0.010	0.011	0.050	0.001	0.001
J0038+1856	00:38:28.89	18:56:17.70	NULL	1.193	1	Q	NULL	0.156	0.031	0.039	0.052	0.002	0.002
J0039+1411	00:39:39.62	14:11:57.50	NULL	1.738	1	B	NULL	0.249	NULL	NULL	0.032	0.000	0.000
J0040-0146	00:40:57.61	-01:46:32.10	NULL	1.176	1	Q	NULL	0.103	0.016	0.020	0.170	0.004	0.004
J0042+2320	00:42:4.55	23:20:1.20	1FGL_J0041.9+2318	1.426	1	Q	NULL	0.010	0.000	0.084	0.024	0.001	0.001
CLJ0043+3426	00:43:48.85	34:26:26.12	2FGLJ0043.7+3426	NULL	NULL	U	NULL	0.335	0.064	0.092	0.082	0.008	0.008
J0046+3900	00:46:47.58	39:00:47.20	NULL	0.958	1	Q	NULL	0.016	0.000	0.098	0.016	0.001	0.001
J0047+2435	00:47:43.88	24:35:16.10	NULL	0.62	1	Q	NULL	0.310	NULL	NULL	0.024	0.000	0.000
CLJ0048+2235	00:48:2.62	22:35:24.21	2FGLJ0047.9+2232	NULL	NULL	U	LSP	0.276	0.054	0.071	0.035	0.003	0.003
J0049+0237	00:49:43.24	02:37:3.80	2FGLJ0050.2+0234	NULL	NULL	B	NULL	0.319	0.048	0.064	0.160	0.011	0.011
J0051-0650	00:51:8.21	-06:50:2.20	2FGLJ0051.0-0648	1.975	1	Q	LSP	0.385	0.065	0.089	0.072	0.007	0.007
J0056+1625	00:56:55.29	16:25:13.30	NULL	0.206	1	B	NULL	0.432	NULL	NULL	0.019	0.000	0.000
J0057+2218	00:57:33.32	22:18:41.30	NULL	NULL	NULL	B	NULL	0.263	0.067	0.100	0.031	0.003	0.003
J0100+3345	01:00:38.29	33:45:6.20	NULL	2.144	1	Q	NULL	0.286	NULL	NULL	0.036	0.000	0.000
J0106+2539	01:06:10.97	25:39:30.50	NULL	0.199	1	N	NULL	0.097	0.013	0.016	0.497	0.009	0.009
J0108+0135	01:08:38.77	01:35:0.30	2FGLJ0108.6+0135	2.107	1	Q	LSP	0.159	0.025	0.033	0.210	0.008	0.008
J0109+1816	01:09:8.18	18:16:7.50	2FGLJ0109.0+1817	0.145	2	B	HSP	0.087	0.009	0.011	0.593	0.008	0.008
J0110-0741	01:10:50.02	-07:41:41.20	NULL	1.776	1	Q	NULL	0.129	NULL	NULL	0.108	0.000	0.000
J0112+3522	01:12:12.94	35:22:19.30	NULL	0.45	1	Q	NULL	0.087	NULL	NULL	0.228	0.000	0.000
J0112+3208	01:12:50.33	32:08:17.60	2FGLJ0112.8+3208	0.603	3	Q	LSP	0.615	0.095	0.133	0.404	0.048	0.049
J0113+0222	01:13:43.14	02:22:17.30	NULL	0.047	1	B	NULL	0.055	0.010	0.014	5.026	0.076	0.072
J0113+1324	01:13:54.51	13:24:52.50	NULL	0.685	2	Q	NULL	0.161	NULL	NULL	0.131	0.000	0.000
J0115+1324	01:15:11.07	13:24:46.40	NULL	NULL	NULL	U	NULL	0.040	0.009	0.011	0.838	0.010	0.010
J0115-0127	01:15:17.10	-01:27:4.60	NULL	1.365	1	Q	NULL	0.058	0.013	0.016	0.225	0.004	0.004
CLJ0115+0356	01:15:40.51	03:56:43.30	2FGLJ0115.4+0358	NULL	NULL	U	NULL	0.273	0.016	0.018	0.400	0.009	0.009
BBJ0115+2519	01:15:46.10	25:19:53.00	2FGLJ0115.7+2518	NULL	NULL	B	HSP	0.116	0.014	0.018	0.665	0.014	0.014
J0117+1418	01:17:25.20	14:18:12.40	NULL	0.839	1	Q	NULL	0.299	0.075	0.110	0.025	0.003	0.003
J0121+1127	01:21:29.00	11:27:0.50	NULL	2.465	1	Q	NULL	0.026	NULL	NULL	0.465	0.000	0.000
J0122+2502	01:22:38.81	25:02:31.80	NULL	2.025	1	Q	NULL	0.051	NULL	NULL	0.100	0.000	0.000
PMNJ0124-0624	01:24:50.40	-06:25:1.80	2FGLJ0124.5-0621	NULL	NULL	B	NULL	0.288	0.033	0.041	0.085	0.004	0.004
J0124+2805	01:24:55.88	28:05:11.40	NULL	0.71	1	Q	NULL	0.074	NULL	NULL	0.133	0.000	0.000
J0125-0005	01:25:28.84	00:05:56.00	NULL	1.077	1	Q	NULL	0.053	0.003	0.003	0.676	0.003	0.003
J0126+2559	01:26:42.79	25:59:1.30	NULL	2.37	1	Q	NULL	0.050	NULL	NULL	0.188	0.000	0.000
J0130+0842	01:30:27.64	08:42:46.20	NULL	0.725	1	Q	NULL	0.405	0.083	0.121	0.037	0.004	0.004
3C48	01:37:41.30	33:09:35.13	NULL	NULL	NULL	U	NULL	0.028	NULL	NULL	2.056	0.000	0.000
J0140-1532	01:40:4.44	-15:32:55.70	NULL	0.819	1	Q	NULL	0.024	NULL	NULL	0.725	0.000	0.000
C0144+2705	01:44:33.56	27:05:3.10	2FGLJ0144.6+2704	NULL	NULL	B	LSP	0.426	0.077	0.111	0.138	0.015	0.015
J0148+3854	01:48:24.38	38:54:5.20	NULL	1.442	1	Q	NULL	0.022	NULL	NULL	0.315	0.000	0.000
J0152+2207	01:52:18.06	22:07:7.70	NULL	1.32	1	Q	NULL	0.167	0.010	0.011	0.111	0.002	0.002
CR0154+0823	01:54:2.77	08:23:51.10	2FGLJ0153.9+0823	NULL	NULL	B	ISP	0.107	0.018	0.024	0.911	0.025	0.025
J0155+2230	01:55:58.94	22:30:11.90	NULL	1.456	1	Q	NULL	0.186	NULL	NULL	0.037	0.000	0.000
J0202-0559	02:02:6.87	-05:59:0.30	NULL	0.189	1	Q	NULL	0.093	0.008	0.009	0.416	0.004	0.004
RXJ0202.4+08	02:02:26.40	08:49:13.01	1FGL_J0202.1+0849	NULL	NULL	B	LSP	0.115	0.030	0.037	0.107	0.004	0.004
J0202+4205	02:02:43.65	42:05:16.30	NULL	NULL	NULL	B	NULL	0.180	0.034	0.047	0.100	0.005	0.005
J0203+1134	02:03:46.66	11:34:45.40	NULL	3.61	1	Q	NULL	0.164	0.040	0.053	0.063	0.003	0.003
J0205+3212	02:05:4.93	32:12:30.10	2FGLJ0205.4+3211	1.466	1	Q	LSP	0.028	0.002	0.003	0.263	0.001	0.001
J0205+3932	02:05:14.00	39:32:57.00	NULL	0.454	1	Q	NULL	0.072	0.023	0.028	0.105	0.003	0.003
J0206-1150	02:06:26.08	-11:50:39.70	2FGLJ0206.5-1149	1.663	1	Q	LSP	0.682	0.137	0.217	0.298	0.052	0.053
BBJ0208+3523	02:08:38.19	35:23:12.70	1FGL_J0208.6+3522	0.318	2	B	HSP	0.180	NULL	NULL	0.089	0.000	0.000
J0209+1352	02:09:36.00	13:52:0.70	NULL	0.631	1	Q	NULL	0.246	0.058	0.079	0.039	0.003	0.003
J0211+1051	02:11:13.18	10:51:34.80	2FGLJ0211.2+1050	NULL	NULL	B	ISP	0.238	0.035	0.047	7.407	0.396	0.397
CLJ0212+2244	02:12:52.84	22:44:52.23	2FGLJ0213.1+2245	0.459	2	B	HSP	0.234	0.032	0.041	0.654	0.030	0.030
J0213+1820	02:13:10.53	18:20:25.40	NULL	1.818	1	Q	NULL	0.226	NULL	NULL	0.040	0.000	0.000
J0215-0222	02:15:42.02	-02:22:56.80	NULL	1.178	1	Q	NULL	0.235	NULL	NULL	0.023	0.000	0.000
PKS0214-085	02:17:2.66	-08:20:52.30	2FGLJ0217.5-0813	0.607	2	Q	LSP	0.298	0.048	0.065	0.085	0.006	0.006
J0217+0837	02:17:17.13	08:37:3.90	2FGLJ0217.4+0836	1.4	1	B	ISP	0.077	0.011	0.014	1.258	0.020	0.020
J0217+0144	02:17:48.96	01:44:49.70	2FGLJ0217.9+0143	1.715	1	Q	LSP	1.007	0.245	0.448	0.195	0.052	0.056
J0219+0120	02:19:7.03	01:20:59.70	NULL	1.623	1	Q	NULL	0.148	NULL	NULL	0.091	0.000	0.000
J0224+0659	02:24:28.43	06:59:23.30	NULL	0.511	1	Q	NULL	0.203	0.032	0.041	0.105	0.005	0.005
J0225+1846	02:25:4.67	18:46:48.80	NULL	2.69	1	Q	NULL	0.064	NULL	NULL	0.093	0.000	0.000
J0230+4032	02:30:45.71	40:32:53.10	2FGLJ0230.8+4031	1.019	1	Q	NULL	0.311	0.057	0.081	0.158	0.013	0.014
J0231+1322	02:31:45.89	13:22:54.70	NULL	2.065	1	Q	NULL	0.046	NULL	NULL	0.286	0.000	0.000
1ES0229+200	02:32:48.60	20:17:17.00	NULL	NULL	NULL	U	NULL	0.053	0.013	0.018	1.645	0.028	0.026
J0237+0526	02:37:14.04	05:26:49.90	NULL	0.562	1	Q	NULL	0.083	NULL	NULL	0.091	0.000	0.000
J0237+2848	02:37:52.41	28:48:9.00	2FGLJ0237.8+2846	1.207	1	Q	LSP	0.077	0.020	0.035	1.507	0.052	0.050
J0238+1636	02:38:38.93	16:36:59.30	2FGLJ0238.7+1637	0.94	1	Q	LSP	0.200	0.035	0.047	0.109	0.005	0.006
J0240+4216	02:40:5.25	42:16:22.50	NULL	1.701	1	Q	NULL	0.100	NULL	NULL	0.082	0.000	0.000
J0240+1848	02:40:42.82	18:48:0.10	NULL	1.297	1	Q	NULL	0.237	NULL	NULL	0.076	0.000	0.000
J0241-0815	02:41:4.80	-08:15:20.80	NULL	0.005	1	A	NULL	0.027	0.008	0.013	230.546	2.714	2.541
J0242+2653	02:42:20.83	26:53:37.70	NULL	1.851	1	Q	NULL	0.181	NULL	NULL	0.030	0.000	0.000
J0242+1742	02:42:24.27	17:42:58.80	NULL	NULL	NULL	U	NULL	0.273	NULL	NULL	0.024	0.000	0.000
J0243-0550	02:43:12.47	-05:50:55.30	NULL	1.801	1	Q	NULL	0.220	0.050	0.076	0.106	0.008	0.008
J0243+7120	02:43:30.89	71:20:17.89	2FGLJ0242.9+7118	NULL	NULL	B	LSP	0.296	0.067	0.103	0.646	0.065	0.067
B20242+23	02:45:16.86	24:05:35.20	2FGLJ0245.1+2406	2.243	2	Q	LSP	0.141	NULL	NULL	0.096	0.000	0.000
J0245-1107	02:45:24.95	-11:07:16.80	NULL	0.099	1	G	NULL	0.046	0.008	0.011	2.786	0.034	0.034
J0249+0619	02:49:18.02	06:19:52.00	NULL	1.881	1	Q	NULL	0.038	NULL	NULL	0.191	0.000	0.000
J0250+1708	02:50:17.41	17:08:8.30	NULL	1.1	2	Q	NULL	0.237	NULL	NULL	0.026	0.000	0.000
J0254+2343	02:54:24.72	23:43:26.50	NULL	1.988	1	Q	NULL	0.187	NULL	NULL	0.036	0.000	0.000
J0256+1542	02:56:54.92	15:42:43.20	NULL	NULL	NULL	U	NULL	0.398	NULL	NULL	0.035	0.000	0.000
J0257+1847	02:57:45.63	18:47:5.40	NULL	0.427	1	Q	NULL	0.235	NULL	NULL	0.044	0.000	0.000
J0257+7843	02:57:52.57	78:43:47.10	NULL	NULL	NULL	U	NULL	0.593	NULL	NULL	0.023	0.000	0.000
C0258+2030	02:58:7.31	20:30:1.60	NULL	NULL	NULL	B	NULL	0.152	NULL	NULL	1.194	0.000	0.000
J0259+0747	02:59:27.08	07:47:39.60	2FGLJ0259.5+0740	0.893	2	Q	LSP	0.451	0.040	0.048	0.137	0.007	0.007
CRJ0305-0607	03:05:0.57	-06:07:41.48	1FGL_J0305.0-0601	NULL	NULL	B	NULL	0.341	0.063	0.091	0.159	0.015	0.015
J0309-0559	03:09:23.29	-05:59:20.40	NULL	0.745	1	Q	NULL	0.124	NULL	NULL	0.066	0.000	0.000
J0310+3814	03:10:49.88	38:14:53.80	2FGLJ0310.7+3813	0.816	1	Q	LSP	0.380	0.077	0.116	0.052	0.006	0.006
J0312+0133	03:12:43.60	01:33:17.50	2FGLJ0312.6+0132	0.664	1	Q	NULL	0.083	0.020	0.027	0.099	0.003	0.003
J0315-1656	03:15:27.68	-16:56:29.70	NULL	NULL	NULL	U	NULL	0.199	0.039	0.052	0.078	0.004	0.004
J0315-1031	03:15:56.87	-10:31:39.40	2FGLJ0315.8-1024	1.565	2	Q	NULL	0.108	NULL	NULL	0.079	0.000	0.000
BBJ0316+0904	03:16:12.70	09:04:44.00	2FGLJ0316.1+0904	NULL	NULL	B	HSP	0.101	0.020	0.029	2.504	0.081	0.081
J0319-1613	03:19:5.53	-16:13:47.00	NULL	1.618	1	Q	NULL	0.133	NULL	NULL	0.056	0.000	0.000
J0319+1901	03:19:51.26	19:01:31.30	NULL	0.296	1	Q	NULL	0.069	NULL	NULL	0.136	0.000	0.000
0317+185	03:19:51.80	18:45:34.20	2FGLJ0319.6+1849	0.19	2	B	HSP	0.065	0.012	0.017	0.533	0.010	0.010
B20321+33	03:24:41.20	34:10:45.01	2FGLJ0324.8+3408	0.061	2	A	NULL	0.038	0.007	0.010	4.823	0.052	0.051
J0325+2224	03:25:36.81	22:24:0.40	2FGLJ0326.1+2226	2.066	1	Q	LSP	0.198	NULL	NULL	0.062	0.000	0.000
BBJ0326+0225	03:26:13.90	02:25:14.02	2FGLJ0326.1+0224	0.147	2	B	HSP	0.027	0.007	0.010	0.938	0.009	0.009
NVSSJ033223-111951	03:32:23.20	-11:19:51.40	2FGLJ0332.5-1118	NULL	NULL	A	HSP	0.132	0.031	0.045	0.262	0.012	0.012
TXS0330+291	03:33:49.00	29:16:31.40	2FGLJ0333.7+2918	NULL	NULL	A	ISP	0.105	0.020	0.028	1.295	0.037	0.036
0333+321	03:36:30.11	32:18:29.34	NULL	1.263	2	Q	NULL	0.059	0.014	0.020	3.652	0.070	0.066
J0336-1302	03:36:35.03	-13:02:4.80	NULL	1.303	1	Q	NULL	0.394	0.076	0.108	0.057	0.006	0.006
J0345+1453	03:45:6.42	14:53:49.60	NULL	1.557	1	Q	NULL	0.332	NULL	NULL	0.030	0.000	0.000
J0348-1610	03:48:39.27	-16:10:17.80	NULL	NULL	NULL	B	NULL	0.200	0.043	0.065	0.480	0.033	0.033
1ES0347+121	03:49:23.20	-11:59:27.00	NULL	NULL	NULL	U	NULL	0.067	NULL	NULL	0.360	0.000	0.000
J0357+0542	03:57:46.13	05:42:31.30	NULL	2.164	1	Q	NULL	0.308	NULL	NULL	0.043	0.000	0.000
J0400+0550	04:00:11.74	05:50:43.10	NULL	0.761	1	Q	NULL	0.061	NULL	NULL	0.241	0.000	0.000
J0401-1606	04:01:6.64	-16:06:39.00	NULL	0.031	1	Q	NULL	0.078	0.015	0.020	8.485	0.188	0.183
J0401+0413	04:01:19.91	04:13:34.40	NULL	0.306	1	G	NULL	0.276	0.083	0.142	0.052	0.006	0.007
J0405-1308	04:05:33.97	-13:08:14.60	2FGLJ0405.8-1309	0.571	2	Q	LSP	0.034	NULL	NULL	0.754	0.000	0.000
J0406+0637	04:06:34.31	06:37:15.00	NULL	0.666	1	Q	NULL	0.210	NULL	NULL	0.070	0.000	0.000
J0407+0742	04:07:29.09	07:42:7.50	2FGLJ0407.7+0740	1.133	1	Q	LSP	0.450	0.086	0.128	0.098	0.012	0.012
J0409-1238	04:09:5.77	-12:38:48.10	NULL	1.563	1	Q	NULL	0.081	NULL	NULL	0.124	0.000	0.000
J0409+1217	04:09:22.01	12:17:39.80	NULL	1.02	1	B	NULL	0.282	0.073	0.105	0.057	0.006	0.006
J0412+0438	04:12:38.19	04:38:6.10	NULL	1.081	1	Q	NULL	0.223	NULL	NULL	0.040	0.000	0.000
J0416-1851	04:16:36.54	-18:51:8.30	2FGLJ0416.7-1849	1.536	1	Q	LSP	0.333	0.069	0.099	0.065	0.006	0.006
J0416+0105	04:16:52.49	01:05:23.90	2FGLJ0416.8+0105	0.287	2	B	HSP	0.047	0.009	0.012	1.319	0.018	0.018
J0422-0643	04:22:10.80	-06:43:45.30	2FGLJ0422.1-0645	0.242	2	Q	LSP	0.191	0.028	0.037	0.427	0.018	0.018
J0422+0219	04:22:52.21	02:19:26.90	1FGL_J0422.1+0211	2.277	1	Q	LSP	0.181	NULL	NULL	0.060	0.000	0.000
J0423-0120	04:23:15.80	-01:20:33.10	2FGLJ0423.2-0120	0.915	1	Q	LSP	0.871	0.168	0.264	0.394	0.074	0.076
C0424+0036	04:24:46.84	00:36:6.30	2FGLJ0424.7+0034	NULL	NULL	B	LSP	0.194	0.030	0.040	2.247	0.103	0.103
J0424+0805	04:24:57.60	08:05:17.30	NULL	3.086	1	Q	NULL	0.474	NULL	NULL	0.029	0.000	0.000
J0437-1844	04:37:1.48	-18:44:48.60	NULL	2.702	1	Q	NULL	0.156	NULL	NULL	0.080	0.000	0.000
J0438-1251	04:38:35.02	-12:51:3.50	2FGLJ0439.0-1252	1.286	1	Q	NULL	0.193	NULL	NULL	0.077	0.000	0.000
J0439+0520	04:39:2.26	05:20:43.70	NULL	0.202	1	Q	NULL	0.107	NULL	NULL	0.858	0.000	0.000
J0442-0017	04:42:38.66	00:17:43.40	2FGLJ0442.7-0017	0.844	1	Q	LSP	0.133	0.010	0.011	0.156	0.002	0.002
BBJ0448-1632	04:48:37.64	-16:32:42.79	2FGLJ0448.5-1633	NULL	NULL	B	HSP	0.111	0.018	0.024	0.478	0.013	0.013
J0457-1819	04:57:54.32	-18:19:16.10	NULL	NULL	NULL	U	NULL	0.025	NULL	NULL	0.581	0.000	0.000
J0501-0159	05:01:12.81	-01:59:14.30	2FGLJ0501.2-0155	2.291	1	Q	LSP	0.257	0.051	0.074	0.122	0.009	0.009
PKS0459+060	05:02:15.40	06:09:7.90	2FGLJ0502.5+0607	1.106	3	Q	NULL	0.081	0.025	0.032	0.156	0.004	0.004
J0503+6600	05:03:56.44	66:00:31.50	NULL	1.696	1	Q	NULL	0.304	NULL	NULL	0.028	0.000	0.000
J0505+0459	05:05:23.19	04:59:42.70	2FGLJ0505.5+0501	0.954	1	Q	LSP	0.270	0.049	0.069	0.232	0.017	0.017
CRJ0505+0415	05:05:34.77	04:15:54.61	1FGL_J0505.2+0420	NULL	NULL	B	HSP	0.054	NULL	NULL	0.451	0.000	0.000
0502+675	05:07:56.25	67:37:24.40	2FGLJ0508.0+6737	0.416	2	B	HSP	0.071	0.013	0.019	1.064	0.022	0.021
C0509+1011	05:09:27.46	10:11:44.60	2FGLJ0509.2+1013	0.621	2	Q	NULL	0.208	0.065	0.091	0.052	0.004	0.005
J0510+1800	05:10:2.37	18:00:41.60	NULL	0.416	1	A	NULL	0.799	0.267	0.636	0.179	0.064	0.084
J0511+1357	05:11:38.32	13:57:19.20	NULL	1.696	1	Q	NULL	0.334	NULL	NULL	0.096	0.000	0.000
GB6J0515+1527	05:15:47.40	15:27:16.80	2FGLJ0515.9+1528	NULL	NULL	B	NULL	0.789	NULL	NULL	1.031	0.000	0.000
CLJ0516+7351	05:16:31.18	73:51:8.66	2FGLJ0515.5+7355	NULL	NULL	U	HSP	0.077	NULL	NULL	0.285	0.000	0.000
CLJ0517+0858	05:17:40.06	08:58:35.78	NULL	NULL	NULL	U	NULL	0.239	NULL	NULL	0.105	0.000	0.000
J0517+0648	05:17:51.34	06:48:3.20	NULL	0.84	1	Q	NULL	0.178	0.047	0.055	0.025	0.001	0.001
J0521-1737	05:21:23.56	-17:37:30.30	NULL	NULL	NULL	U	NULL	0.161	NULL	NULL	0.186	0.000	0.000
VERJ0521+211	05:21:46.00	21:12:51.40	NULL	NULL	NULL	B	NULL	0.176	0.042	0.070	6.143	0.439	0.440
PKS0519+01	05:22:17.50	01:13:31.50	2FGLJ0521.9+0108	2.941	3	Q	NULL	0.153	NULL	NULL	0.071	0.000	0.000
J0527+0331	05:27:32.71	03:31:31.50	NULL	NULL	NULL	B	NULL	0.660	0.140	0.229	0.115	0.021	0.022
J0529-0519	05:29:53.53	-05:19:41.60	NULL	0.685	1	Q	NULL	0.663	0.168	0.305	0.100	0.021	0.023
J0530+1331	05:30:56.42	13:31:55.10	2FGLJ0530.8+1333	2.07	1	Q	LSP	0.371	NULL	NULL	0.058	0.000	0.000
J0551-1909	05:51:55.26	-19:09:21.00	NULL	0.73	1	Q	NULL	0.191	NULL	NULL	0.063	0.000	0.000
J0558-1317	05:58:2.55	-13:17:41.20	NULL	1.725	1	Q	NULL	0.242	NULL	NULL	0.068	0.000	0.000
J0559-1817	05:59:46.40	-18:17:47.50	NULL	NULL	NULL	U	NULL	0.276	0.039	0.050	0.100	0.006	0.006
J0607+6720	06:07:52.67	67:20:55.40	NULL	1.97	1	Q	NULL	0.313	0.069	0.102	0.041	0.004	0.004
J0617+5701	06:17:16.92	57:01:16.40	2FGLJ0616.9+5701	NULL	NULL	B	ISP	0.141	0.024	0.032	0.648	0.024	0.024
J0618+4620	06:18:8.20	46:20:16.20	NULL	0.607	1	Q	NULL	0.375	NULL	NULL	0.033	0.000	0.000
J0644+3914	06:44:53.71	39:14:47.50	NULL	1.266	1	Q	NULL	0.351	NULL	NULL	0.061	0.000	0.000
J0646+4451	06:46:32.03	44:51:16.60	NULL	3.408	1	Q	NULL	0.077	NULL	NULL	0.121	0.000	0.000
J0650+6001	06:50:31.25	60:01:44.50	NULL	0.455	1	Q	NULL	0.193	NULL	NULL	0.042	0.000	0.000
J0650+5616	06:50:48.19	56:16:34.50	NULL	1.428	1	Q	NULL	0.610	NULL	NULL	0.022	0.000	0.000
J0653+3705	06:53:58.28	37:05:40.60	NULL	1.982	1	Q	NULL	0.046	NULL	NULL	0.178	0.000	0.000
J0654+5042	06:54:22.09	50:42:23.90	2FGLJ0654.5+5043	NULL	NULL	U	LSP	0.014	0.005	0.006	2.594	0.013	0.014
J0655+4100	06:55:10.02	41:00:10.20	NULL	0.022	1	N	NULL	0.101	0.024	0.040	14.606	0.603	0.605
J0657+2423	06:57:5.67	24:23:55.40	NULL	1.926	1	Q	NULL	0.429	NULL	NULL	0.037	0.000	0.000
TXS0657+172	07:00:1.40	17:09:22.20	NULL	NULL	NULL	A	NULL	0.089	NULL	NULL	0.504	0.000	0.000
J0702+8549	07:02:32.83	85:49:52.50	NULL	1.059	1	Q	NULL	0.085	0.010	0.012	0.233	0.003	0.003
CLJ0706+3744	07:06:31.70	37:44:36.39	2FGLJ0706.5+3744	NULL	NULL	U	HSP	0.044	0.008	0.011	0.769	0.009	0.009
GB6J0708+2241	07:08:58.30	22:41:35.60	NULL	NULL	NULL	A	NULL	0.232	0.065	0.120	1.182	0.128	0.130
J0712+5033	07:12:43.64	50:33:22.70	2FGLJ0712.9+5032	NULL	NULL	B	LSP	0.338	0.022	0.025	0.394	0.012	0.012
J0717+4538	07:17:51.85	45:38:3.20	NULL	0.94	1	Q	NULL	0.213	0.033	0.044	0.134	0.007	0.007
J0726+2153	07:26:14.26	21:53:20.10	NULL	1.857	1	Q	NULL	0.120	NULL	NULL	0.165	0.000	0.000
BBJ0730+3307	07:30:26.05	33:07:22.69	2FGLJ0729.9+3304	0.112	2	B	HSP	0.215	0.022	0.027	0.522	0.017	0.017
J0731+2451	07:31:33.74	24:51:58.60	NULL	1.089	1	Q	NULL	0.164	0.039	0.052	0.055	0.003	0.003
J0732+2548	07:32:56.28	25:48:38.70	NULL	1.443	1	Q	NULL	0.072	NULL	NULL	0.113	0.000	0.000
J0733+5022	07:33:52.52	50:22:9.10	2FGLJ0733.9+5023	0.72	1	Q	LSP	0.091	0.018	0.021	0.121	0.003	0.003
J0735+4750	07:35:2.31	47:50:8.40	NULL	0.782	1	Q	NULL	0.045	0.008	0.010	0.538	0.006	0.006
J0738+1742	07:38:7.39	17:42:19.00	2FGLJ0738.0+1742	0.424	1	B	LSP	0.103	0.025	0.042	1.480	0.063	0.063
J0742+4900	07:42:2.75	49:00:15.60	NULL	2.305	1	Q	NULL	0.253	0.058	0.084	0.053	0.004	0.005
J0742+5444	07:42:39.79	54:44:24.71	2FGLJ0742.6+5442	0.723	2	Q	LSP	0.880	0.143	0.207	0.284	0.043	0.044
J0743+1714	07:43:5.11	17:14:24.40	NULL	NULL	NULL	B	NULL	0.217	NULL	NULL	0.177	0.000	0.000
1ES0737+746	07:44:5.26	74:33:57.60	2FGLJ0745.0+7436	0.315	2	B	HSP	0.058	NULL	NULL	0.473	0.000	0.000
J0746+2734	07:46:40.43	27:34:59.10	NULL	NULL	NULL	U	NULL	1.336	NULL	NULL	0.039	0.000	0.000
NVSSJ074715+851208	07:47:15.40	85:12:7.90	2FGLJ0745.9+8512	NULL	NULL	A	HSP	0.092	0.008	0.009	0.223	0.002	0.002
B30745+453	07:49:6.40	45:10:33.70	2FGLJ0747.7+4501	0.192	3	Q	ISP	0.090	0.010	0.013	1.123	0.018	0.018
J0749+7420	07:49:22.46	74:20:41.60	NULL	1.629	1	Q	NULL	0.081	0.018	0.023	0.152	0.004	0.004
J0750+4814	07:50:20.44	48:14:53.60	NULL	1.956	1	Q	NULL	0.117	NULL	NULL	0.123	0.000	0.000
J0750+1021	07:50:32.88	10:21:26.80	NULL	1.117	1	Q	NULL	0.326	NULL	NULL	0.041	0.000	0.000
J0750+1231	07:50:52.05	12:31:4.80	2FGLJ0750.6+1230	0.889	1	Q	LSP	0.047	NULL	NULL	0.353	0.000	0.000
J0751+3313	07:51:53.67	33:13:19.80	NULL	1.932	1	Q	NULL	0.113	0.015	0.017	0.067	0.001	0.001
J0753+5352	07:53:1.38	53:52:59.60	2FGLJ0753.0+5352	0.2	1	B	LSP	0.216	0.032	0.042	0.193	0.009	0.009
J0757+0956	07:57:6.64	09:56:34.90	2FGLJ0757.1+0957	0.266	1	B	ISP	0.169	0.029	0.041	0.853	0.039	0.039
B30757+441	08:01:8.27	44:01:10.16	2FGLJ0801.5+4401	NULL	NULL	U	NULL	0.234	0.044	0.059	0.101	0.006	0.006
J0802+1809	08:02:48.03	18:09:49.30	NULL	1.586	1	Q	NULL	0.611	NULL	NULL	0.021	0.000	0.000
J0805-0111	08:05:12.89	-01:11:13.80	2FGLJ0805.2-0121	1.388	1	Q	NULL	0.102	0.026	0.036	0.131	0.005	0.004
J0805+6144	08:05:18.18	61:44:23.70	2FGLJ0805.5+6145	3.033	1	Q	LSP	0.162	NULL	NULL	0.037	0.000	0.000
J0806+4504	08:06:33.47	45:04:32.30	NULL	2.102	1	Q	NULL	0.228	NULL	NULL	0.071	0.000	0.000
J0808+4052	08:08:56.65	40:52:44.90	NULL	1.418	1	Q	NULL	0.179	NULL	NULL	0.159	0.000	0.000
1ES0806+524	08:09:49.20	52:18:57.99	2FGLJ0809.8+5218	0.138	2	B	HSP	0.165	0.022	0.029	3.674	0.127	0.128
J0810+4134	08:10:58.99	41:34:2.80	NULL	0.507	1	Q	NULL	0.099	0.021	0.026	0.126	0.003	0.003
J0811+4533	08:11:8.78	45:33:49.00	NULL	1.017	1	Q	NULL	0.084	0.012	0.014	0.098	0.001	0.001
J0811+0146	08:11:26.71	01:46:52.20	2FGLJ0811.4+0149	1.148	1	B	LSP	0.203	0.049	0.078	0.111	0.009	0.009
GB6J0812+6508	08:12:40.90	65:09:11.00	NULL	NULL	NULL	A	NULL	0.051	0.010	0.012	0.361	0.005	0.004
J0813+2542	08:13:3.84	25:42:11.10	NULL	2.024	1	Q	NULL	0.136	NULL	NULL	0.072	0.000	0.000
J0814+6431	08:14:39.19	64:31:22.00	2FGLJ0814.7+6429	NULL	NULL	B	ISP	0.347	0.048	0.064	1.339	0.094	0.094
J0815+3635	08:15:25.94	36:35:15.10	NULL	1.028	1	Q	NULL	0.076	0.021	0.026	0.142	0.004	0.003
BBJ0816+5739	08:16:22.70	57:39:9.00	2FGLJ0816.5+5739	NULL	NULL	B	HSP	0.134	0.013	0.015	0.522	0.010	0.010
J0823+2928	08:23:41.13	29:28:28.20	NULL	2.368	1	Q	NULL	0.307	NULL	NULL	0.064	0.000	0.000
J0824+5552	08:24:47.24	55:52:42.70	2FGLJ0824.9+5552	1.417	1	Q	LSP	0.085	0.015	0.018	0.187	0.004	0.004
J0825+1332	08:25:11.89	13:32:32.50	NULL	1.143	1	Q	NULL	0.326	NULL	NULL	0.078	0.000	0.000
J0830+2410	08:30:52.09	24:10:59.80	2FGLJ0830.5+2407	0.94	1	Q	LSP	0.040	0.010	0.013	0.420	0.006	0.005
J0831+0847	08:31:55.10	08:47:43.70	NULL	0.941	1	Q	NULL	0.178	NULL	NULL	0.047	0.000	0.000
J0834+6019	08:34:17.54	60:19:47.10	NULL	0.72	1	Q	NULL	0.451	NULL	NULL	0.029	0.000	0.000
C0835+0937	08:35:43.22	09:37:18.00	1FGL_J0835.4+0936	NULL	NULL	B	NULL	0.164	NULL	NULL	0.193	0.000	0.000
J0835+6835	08:35:47.59	68:35:11.50	NULL	1.414	1	Q	NULL	0.206	NULL	NULL	0.078	0.000	0.000
J0836+2728	08:36:22.89	27:28:52.50	NULL	0.765	1	Q	NULL	0.213	NULL	NULL	0.038	0.000	0.000
J0837+5825	08:37:22.41	58:25:1.80	NULL	2.101	1	Q	NULL	0.102	0.014	0.018	0.268	0.005	0.005
TXS0836+182	08:39:30.70	18:02:47.10	NULL	NULL	NULL	B	NULL	0.067	0.008	0.010	0.447	0.005	0.005
FIRSTJ083943.3+3540	08:39:43.30	35:40:0.90	2FGLJ0839.7+3541	NULL	NULL	B	NULL	0.047	0.019	0.030	0.262	0.007	0.007
3C207	08:40:47.59	13:12:23.56	2FGLJ0840.7+1310	0.573	2	A	NULL	0.199	NULL	NULL	0.103	0.000	0.000
J0842+1835	08:42:5.09	18:35:41.00	NULL	1.272	1	Q	NULL	0.017	0.002	0.002	0.918	0.002	0.002
BBJ0844+5312	08:44:11.60	53:12:50.00	2FGLJ0843.9+5312	NULL	NULL	B	ISP	0.137	0.020	0.025	0.174	0.005	0.005
BBJ0847+1133	08:47:12.93	11:33:50.26	2FGLJ0847.2+1134	0.198	2	B	HSP	0.058	NULL	NULL	0.501	0.000	0.000
CLJ0848+6606	08:48:54.62	66:06:9.50	2FGLJ0849.2+6606	NULL	NULL	U	NULL	0.203	0.033	0.045	0.264	0.013	0.013
J0854+5757	08:54:42.00	57:57:29.90	NULL	1.318	1	Q	NULL	0.115	0.018	0.024	0.287	0.008	0.008
TXS0853+211	08:56:39.70	20:57:44.20	2FGLJ0856.3+2058	NULL	NULL	B	NULL	0.150	0.029	0.040	0.230	0.010	0.010
J0856+2111	08:56:57.24	21:11:43.60	NULL	2.098	1	Q	NULL	0.113	NULL	NULL	0.068	0.000	0.000
J0901+0448	09:01:11.86	04:48:58.80	NULL	1.863	1	Q	NULL	0.175	NULL	NULL	0.064	0.000	0.000
J0903+6757	09:03:53.16	67:57:22.70	NULL	1.499	1	Q	NULL	0.050	NULL	NULL	0.173	0.000	0.000
J0905+2849	09:05:41.77	28:49:28.30	NULL	1.219	1	Q	NULL	0.263	NULL	NULL	0.056	0.000	0.000
J0908+1609	09:08:55.92	16:09:54.80	NULL	NULL	NULL	U	NULL	0.239	NULL	NULL	0.093	0.000	0.000
RXJ0909.0+23	09:09:0.60	23:11:13.99	2FGLJ0909.2+2308	0.223	2	B	HSP	0.073	NULL	NULL	0.297	0.000	0.000
J0909+0121	09:09:10.09	01:21:35.60	2FGLJ0909.1+0121	1.024	1	Q	LSP	0.071	0.023	0.038	0.488	0.015	0.016
J0909+0200	09:09:39.85	02:00:5.30	NULL	NULL	NULL	B	NULL	0.176	0.056	0.098	0.182	0.014	0.016
B30908+416B	09:12:11.62	41:26:9.38	2FGLJ0912.1+4126	2.563	2	Q	LSP	0.151	0.032	0.036	0.028	0.001	0.001
J0921+6604	09:21:57.78	66:04:38.20	NULL	NULL	NULL	U	NULL	0.128	NULL	NULL	0.115	0.000	0.000
J0925+1658	09:25:49.96	16:58:12.20	NULL	1.545	1	Q	NULL	0.070	NULL	NULL	0.555	0.000	0.000
J0926+4029	09:26:0.43	40:29:49.70	NULL	1.879	1	Q	NULL	0.183	NULL	NULL	0.030	0.000	0.000
J0929+5013	09:29:15.44	50:13:36.00	2FGLJ0929.5+5009	0.37	1	Q	ISP	0.526	0.032	0.036	0.543	0.021	0.021
J0932+5306	09:32:41.15	53:06:33.80	NULL	0.597	1	Q	NULL	0.171	NULL	NULL	0.093	0.000	0.000
J0937+5008	09:37:12.33	50:08:52.10	2FGLJ0937.6+5009	0.276	1	Q	LSP	0.401	0.082	0.127	0.184	0.022	0.023
BBJ0940+6148	09:40:22.45	61:48:26.21	2FGLJ0941.4+6148	0.211	2	B	HSP	0.093	NULL	NULL	0.436	0.000	0.000
J0942+6403	09:42:3.91	64:03:11.30	NULL	0.952	1	Q	NULL	0.425	NULL	NULL	0.040	0.000	0.000
J0945+5757	09:45:42.24	57:57:47.70	2FGLJ0945.9+5751	0.229	2	B	NULL	0.092	0.017	0.023	1.008	0.026	0.026
J0946+1017	09:46:35.07	10:17:6.10	2FGLJ0946.5+1015	1.007	2	Q	NULL	0.270	NULL	NULL	0.128	0.000	0.000
J0948+4039	09:48:55.34	40:39:44.60	2FGLJ0948.8+4040	1.249	1	Q	LSP	0.202	0.059	0.108	0.269	0.025	0.026
US1015	09:50:11.80	45:53:19.10	2FGLJ0950.1+4554	0.399	3	B	ISP	0.312	0.049	0.067	0.260	0.019	0.019
J0952+3512	09:52:32.03	35:12:52.40	NULL	1.876	1	Q	NULL	0.107	0.039	0.056	0.079	0.004	0.003
C0953-0840	09:53:2.72	-08:40:18.40	2FGLJ0953.1-0839	NULL	NULL	B	HSP	0.197	0.038	0.055	1.075	0.065	0.065
C0957+5522	09:57:38.18	55:22:57.70	2FGLJ0957.7+5522	0.896	2	Q	LSP	0.081	0.015	0.020	0.423	0.009	0.009
J0958+4725	09:58:19.67	47:25:7.80	NULL	1.882	1	Q	NULL	0.107	0.024	0.031	0.119	0.004	0.004
J0958+5039	09:58:37.81	50:39:57.50	NULL	1.154	1	Q	NULL	0.114	0.027	0.036	0.094	0.004	0.004
J0958+6533	09:58:47.25	65:33:54.80	2FGLJ0958.6+6533	0.367	1	B	ISP	0.501	0.098	0.151	0.531	0.074	0.075
J1001+1015	10:01:57.73	10:15:49.70	NULL	1.533	1	Q	NULL	0.095	NULL	NULL	0.164	0.000	0.000
J1002+1216	10:02:52.85	12:16:14.60	NULL	0.861	1	Q	NULL	0.105	0.028	0.036	0.103	0.004	0.004
J1007-0207	10:07:4.35	-02:07:10.90	NULL	1.214	1	Q	NULL	0.302	NULL	NULL	0.042	0.000	0.000
J1007+1356	10:07:41.50	13:56:29.60	NULL	2.707	1	Q	NULL	0.069	0.022	0.028	0.133	0.003	0.003
J1008+0621	10:08:0.82	06:21:21.20	2FGLJ1007.7+0621	NULL	NULL	B	LSP	0.135	0.024	0.034	0.768	0.029	0.029
PKS1005+007	10:08:11.50	00:29:59.60	2FGLJ1008.6+0028	NULL	NULL	A	ISP	0.048	0.014	0.022	1.850	0.039	0.036
J1010+8250	10:10:15.78	82:50:14.40	NULL	0.322	1	Q	NULL	0.123	0.038	0.067	0.275	0.016	0.016
J1010-0200	10:10:51.67	-02:00:19.60	2FGLJ1010.8-0158	0.887	2	Q	NULL	0.363	0.097	0.176	0.136	0.022	0.022
J1010+3330	10:10:51.83	33:30:17.70	NULL	2.068	1	Q	NULL	0.150	0.047	0.063	0.046	0.002	0.003
J1015+4926	10:15:4.13	49:26:0.70	2FGLJ1015.1+4925	0.2	1	B	HSP	0.155	0.028	0.039	2.750	0.122	0.121
J1015+1227	10:15:44.02	12:27:7.10	NULL	NULL	NULL	B	NULL	0.164	0.031	0.043	0.205	0.010	0.010
J1016+2037	10:16:44.33	20:37:47.30	NULL	3.11	1	Q	NULL	0.064	0.015	0.015	0.074	0.001	0.001
J1017+6116	10:17:25.89	61:16:27.50	NULL	2.805	1	Q	NULL	0.113	0.028	0.037	0.171	0.006	0.006
TXS1015+594	10:18:58.60	59:11:27.70	2FGLJ1019.0+5915	NULL	NULL	B	ISP	0.110	0.031	0.045	0.226	0.010	0.009
J1019+6320	10:19:50.87	63:20:1.60	2FGLJ1019.8+6322	NULL	NULL	B	NULL	2.440	NULL	NULL	0.154	0.000	0.000
J1023+3948	10:23:11.57	39:48:15.40	NULL	1.254	1	Q	NULL	0.085	NULL	NULL	0.266	0.000	0.000
J1024+1912	10:24:44.81	19:12:20.40	NULL	0.828	1	Q	NULL	0.129	NULL	NULL	0.169	0.000	0.000
J1025+1253	10:25:56.29	12:53:49.00	NULL	0.663	1	Q	NULL	0.169	NULL	NULL	0.045	0.000	0.000
TXS1029+378	10:32:40.70	37:38:26.02	2FGLJ1032.6+3733	NULL	NULL	B	NULL	0.135	0.025	0.035	0.163	0.006	0.006
J1033+4116	10:33:3.71	41:16:6.20	2FGLJ1033.2+4117	1.117	1	Q	LSP	0.210	0.041	0.060	0.288	0.019	0.019
J1033+0711	10:33:34.02	07:11:26.10	NULL	1.535	1	Q	NULL	0.495	NULL	NULL	0.034	0.000	0.000
J1033+6051	10:33:51.43	60:51:7.30	NULL	1.401	1	Q	NULL	1.259	0.326	0.632	0.325	0.096	0.121
C1037+5711	10:37:44.31	57:11:55.60	2FGLJ1037.6+5712	NULL	NULL	B	ISP	0.423	0.086	0.133	1.390	0.178	0.180
J1038+0512	10:38:46.78	05:12:29.10	NULL	0.473	1	Q	NULL	0.084	NULL	NULL	0.050	0.000	0.000
J1041+0610	10:41:17.16	06:10:16.90	2FGLJ1040.7+0614	1.265	1	Q	LSP	0.039	0.005	0.005	0.598	0.004	0.004
J1043+2408	10:43:9.03	24:08:35.40	2FGLJ1043.1+2404	0.56	1	B	ISP	0.645	0.121	0.186	0.413	0.065	0.066
J1044+2959	10:44:6.34	29:59:1.00	NULL	2.983	1	Q	NULL	0.303	NULL	NULL	0.096	0.000	0.000
J1045+0624	10:45:52.73	06:24:36.50	NULL	1.509	1	Q	NULL	0.057	NULL	NULL	0.299	0.000	0.000
J1047+2635	10:47:36.69	26:35:27.50	NULL	0.99	1	Q	NULL	0.200	NULL	NULL	0.065	0.000	0.000
C1047+7238	10:47:47.52	72:38:13.00	2FGLJ1049.7+7240	NULL	NULL	U	NULL	0.350	0.016	0.018	0.803	0.017	0.017
J1048+7143	10:48:27.62	71:43:35.90	2FGLJ1048.3+7144	1.15	1	Q	LSP	0.547	0.116	0.188	0.296	0.049	0.050
CLJ1049+2338	10:49:0.25	23:38:19.90	2FGLJ1048.6+2336	NULL	NULL	U	NULL	0.091	NULL	NULL	0.278	0.000	0.000
BBJ1053+4929	10:53:44.10	49:29:56.00	2FGLJ1053.6+4928	0.14	2	B	HSP	0.086	0.016	0.022	1.682	0.041	0.040
GAJ1054+8629	10:54:22.27	86:29:36.13	NULL	NULL	NULL	U	NULL	0.300	NULL	NULL	0.249	0.000	0.000
J1056+7011	10:56:53.62	70:11:45.90	2FGLJ1057.1+7001	2.492	1	Q	LSP	0.305	NULL	NULL	0.068	0.000	0.000
J1058+0133	10:58:29.60	01:33:58.80	2FGLJ1058.4+0133	0.888	1	Q	LSP	0.199	0.034	0.048	0.808	0.043	0.043
J1058+5628	10:58:37.73	56:28:11.20	2FGLJ1058.6+5628	0.144	1	B	HSP	0.114	0.020	0.028	2.478	0.079	0.079
J1103+3014	11:03:13.30	30:14:42.70	NULL	0.387	1	Q	NULL	0.096	0.027	0.043	0.197	0.008	0.008
J1108+4330	11:08:23.48	43:30:53.60	NULL	1.226	1	Q	NULL	0.313	NULL	NULL	0.053	0.000	0.000
BBJ1110+7133	11:10:37.60	71:33:56.56	2FGLJ1110.2+7134	NULL	NULL	B	HSP	0.075	0.020	0.029	0.199	0.006	0.006
J1110+4403	11:10:46.34	44:03:25.90	NULL	1.693	1	Q	NULL	0.165	NULL	NULL	0.054	0.000	0.000
C1112+3446	11:12:38.77	34:46:39.10	2FGLJ1112.4+3450	1.949	2	Q	NULL	0.203	NULL	NULL	0.094	0.000	0.000
J1119+1656	11:19:52.43	16:56:56.90	NULL	0.949	1	Q	NULL	0.173	0.018	0.021	0.060	0.001	0.001
BBJ1120+4212	11:20:48.00	42:12:11.99	2FGLJ1121.0+4211	0.124	2	B	HSP	0.164	0.027	0.035	0.896	0.035	0.035
J1121-0553	11:21:25.11	-05:53:56.40	1FGL_J1121.5-0554	1.297	2	Q	LSP	1.484	0.360	0.662	0.130	0.035	0.048
J1126+4516	11:26:57.66	45:16:6.30	NULL	1.811	1	Q	NULL	0.056	NULL	NULL	0.433	0.000	0.000
J1127+5650	11:27:40.14	56:50:14.80	NULL	2.89	1	Q	NULL	0.314	NULL	NULL	0.046	0.000	0.000
J1127+3620	11:27:58.87	36:20:28.40	2FGLJ1127.6+3622	0.884	1	Q	NULL	0.563	NULL	NULL	0.026	0.000	0.000
J1130+3815	11:30:53.28	38:15:18.50	NULL	1.733	1	Q	NULL	0.109	0.013	0.016	0.117	0.002	0.002
J1131-0500	11:31:30.52	-05:00:19.70	NULL	0.266	1	A	NULL	0.212	NULL	NULL	0.085	0.000	0.000
J1136+7009	11:36:26.41	70:09:27.30	2FGLJ1136.7+7009	0.046	1	B	HSP	0.245	0.065	0.114	10.082	1.092	1.063
BBJ1136+6737	11:36:30.09	67:37:4.33	2FGLJ1136.3+6736	0.136	2	B	HSP	0.068	0.016	0.022	1.278	0.029	0.028
87GB114026.7+613850	11:43:12.10	61:22:10.90	2FGLJ1143.1+6119	NULL	NULL	B	NULL	0.224	0.055	0.092	0.788	0.072	0.072
J1143+6633	11:43:41.61	66:33:31.20	NULL	2.328	1	Q	NULL	0.232	NULL	NULL	0.072	0.000	0.000
J1146+5356	11:46:44.21	53:56:43.10	NULL	2.201	1	Q	NULL	0.163	NULL	NULL	0.029	0.000	0.000
J1146+3958	11:46:58.30	39:58:34.30	2FGLJ1146.9+4000	1.089	1	Q	NULL	0.407	0.067	0.095	0.286	0.028	0.028
J1147+3501	11:47:22.13	35:01:7.50	NULL	0.063	1	A	NULL	0.080	0.016	0.025	6.372	0.173	0.173
J1148+5924	11:48:50.36	59:24:56.40	NULL	0.011	1	A	NULL	0.051	0.004	0.004	79.515	0.381	0.375
CRJ1151+5859	11:51:24.66	58:59:17.59	2FGLJ1151.5+5857	NULL	NULL	B	ISP	0.169	0.011	0.012	0.735	0.011	0.011
J1152+4939	11:52:32.87	49:39:38.80	NULL	1.093	1	Q	NULL	0.045	NULL	NULL	0.643	0.000	0.000
J1153+8058	11:53:12.50	80:58:29.10	NULL	1.25	1	Q	NULL	0.052	NULL	NULL	0.193	0.000	0.000
OM484	11:53:24.40	49:31:9.20	NULL	0.334	3	Q	NULL	0.298	0.063	0.099	0.673	0.067	0.068
J1154+5934	11:54:1.37	59:34:54.20	NULL	0.871	1	Q	NULL	0.135	0.012	0.013	0.075	0.001	0.001
J1154+6022	11:54:4.53	60:22:20.80	2FGLJ1154.4+6019	NULL	NULL	U	LSP	0.386	0.033	0.037	0.051	0.002	0.002
J1157+5527	11:57:56.13	55:27:12.90	NULL	0.004	1	A	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1158+2450	11:58:25.79	24:50:18.00	NULL	0.202	1	Q	NULL	0.027	NULL	NULL	0.300	0.000	0.000
J1158+4825	11:58:26.77	48:25:16.20	NULL	2.028	1	Q	NULL	0.288	NULL	NULL	0.019	0.000	0.000
J1159+2914	11:59:31.83	29:14:43.80	2FGLJ1159.5+2914	0.729	1	Q	LSP	0.792	0.175	0.297	0.691	0.149	0.154
J1201+1431	12:01:44.27	14:31:36.50	NULL	NULL	NULL	U	NULL	0.290	0.042	0.054	0.046	0.003	0.003
J1203+4803	12:03:29.86	48:03:13.60	NULL	0.817	1	Q	NULL	0.116	0.015	0.019	0.535	0.012	0.013
J1207+1211	12:07:12.62	12:11:45.90	NULL	0.89	1	Q	NULL	0.053	0.000	0.037	0.024	0.001	0.001
CR1208+5441	12:08:54.26	54:41:58.20	2FGLJ1208.8+5441	1.344	2	Q	NULL	0.257	0.067	0.106	0.063	0.006	0.006
J1209+4119	12:09:22.78	41:19:41.40	2FGLJ1209.6+4121	NULL	NULL	B	LSP	0.135	0.016	0.020	0.312	0.008	0.008
J1209+2547	12:09:45.09	25:47:3.80	NULL	1.436	1	Q	NULL	0.127	0.011	0.012	0.064	0.001	0.001
J1209+1810	12:09:51.76	18:10:6.80	2FGLJ1209.7+1807	0.845	2	Q	NULL	0.229	0.027	0.032	0.110	0.004	0.004
BBJ1215+5002	12:15:0.78	50:02:15.65	2FGLJ1214.9+5004	NULL	NULL	B	NULL	0.114	0.024	0.034	0.258	0.009	0.009
J1217+5835	12:17:11.02	58:35:26.20	NULL	2.552	1	Q	NULL	0.091	0.029	0.037	0.077	0.002	0.003
J1219+4829	12:19:6.42	48:29:56.20	NULL	1.076	1	Q	NULL	0.359	NULL	NULL	0.023	0.000	0.000
J1219+6600	12:19:35.80	66:00:31.90	NULL	1.266	1	Q	NULL	0.124	0.009	0.010	0.086	0.001	0.001
CRJ1220+7105	12:20:3.63	71:05:31.09	2FGLJ1219.2+7107	0.451	2	Q	NULL	0.310	NULL	NULL	0.036	0.000	0.000
J1220+3431	12:20:8.29	34:31:21.70	1FGL_J1220.2+3432	0.182	1	B	ISP	0.121	0.013	0.016	0.390	0.008	0.008
1ES1218+304	12:21:21.90	30:10:37.00	2FGLJ1221.3+3010	0.182	2	B	HSP	0.092	0.025	0.042	1.426	0.058	0.056
J1221+4411	12:21:27.04	44:11:29.70	NULL	1.344	1	Q	NULL	0.052	NULL	NULL	0.124	0.000	0.000
J1221+2813	12:21:31.69	28:13:58.50	2FGLJ1221.4+2814	0.102	1	B	ISP	0.340	0.072	0.114	3.324	0.378	0.381
J1222+0413	12:22:22.55	04:13:15.80	2FGLJ1222.4+0413	0.965	1	Q	LSP	0.157	0.009	0.009	0.265	0.003	0.003
J1223+8040	12:23:40.50	80:40:4.30	2FGLJ1223.9+8043	NULL	NULL	B	LSP	0.242	0.055	0.084	0.092	0.008	0.008
J1224+4335	12:24:51.51	43:35:19.30	2FGLJ1225.0+4335	NULL	NULL	U	NULL	0.544	0.109	0.164	0.036	0.005	0.005
BBJ1226+0638	12:26:44.23	06:38:53.20	1FGL_J1226.8+0638	NULL	NULL	B	HSP	0.099	0.007	0.008	0.256	0.003	0.003
J1226+4340	12:26:57.90	43:40:58.40	NULL	NULL	NULL	U	NULL	0.071	NULL	NULL	0.074	0.000	0.000
J1228+3128	12:28:24.96	31:28:37.60	NULL	2.195	1	Q	NULL	0.026	0.006	0.008	1.590	0.014	0.014
C1228+4858	12:28:51.77	48:58:1.30	2FGLJ1228.6+4857	1.722	2	Q	LSP	0.270	NULL	NULL	0.039	0.000	0.000
J1231+0418	12:31:27.58	04:18:1.90	NULL	1.03	1	Q	NULL	0.082	0.005	0.006	0.221	0.002	0.001
J1235+3621	12:35:5.81	36:21:19.30	NULL	1.598	1	Q	NULL	0.060	NULL	NULL	0.139	0.000	0.000
J1239+0730	12:39:24.59	07:30:17.20	2FGLJ1239.5+0728	0.4	1	Q	LSP	0.396	0.025	0.028	0.259	0.008	0.008
C1243+3627	12:43:12.74	36:27:44.00	2FGLJ1243.1+3627	NULL	NULL	B	HSP	0.111	0.012	0.015	1.941	0.036	0.036
J1243+7442	12:43:45.03	74:42:37.20	NULL	0.782	1	Q	NULL	0.238	0.044	0.060	0.077	0.005	0.005
J1247+1022	12:47:47.34	10:22:31.60	NULL	1.37	1	Q	NULL	0.044	0.007	0.008	0.477	0.005	0.004
J1248+5820	12:48:18.78	58:20:28.70	2FGLJ1248.2+5820	0.847	1	Q	ISP	0.237	0.037	0.050	2.899	0.163	0.163
J1248-0632	12:48:22.98	-06:32:9.80	NULL	0.762	1	Q	NULL	0.366	NULL	NULL	0.021	0.000	0.000
C1253+5301	12:53:11.92	53:01:11.70	2FGLJ1253.1+5302	0.178	2	A	ISP	0.348	0.025	0.029	1.239	0.042	0.042
BBJ1253+6242	12:53:59.30	62:42:57.60	2FGLJ1254.1+6237	NULL	NULL	B	HSP	0.078	0.015	0.019	0.169	0.003	0.003
J1255+1817	12:55:31.76	18:17:50.90	NULL	1.367	1	Q	NULL	0.144	NULL	NULL	0.051	0.000	0.000
J1256-0547	12:56:11.17	-05:47:21.50	2FGLJ1256.1-0547	0.538	1	Q	LSP	0.786	0.066	0.078	2.083	0.142	0.142
1RXS125716.0+364713	12:57:16.50	36:47:14.80	2FGLJ1257.0+3650	0.531	3	B	HSP	0.129	0.015	0.018	0.481	0.010	0.010
J1257+3229	12:57:57.23	32:29:29.30	2FGLJ1258.2+3231	1.65	1	Q	LSP	0.661	0.139	0.225	0.318	0.058	0.059
J1300+2830	13:00:28.53	28:30:10.20	NULL	0.645	1	Q	NULL	0.039	0.002	0.002	0.532	0.001	0.001
J1300+0828	13:00:36.44	08:28:2.90	NULL	NULL	NULL	U	NULL	0.078	0.011	0.014	0.285	0.005	0.004
5C12.170	13:01:29.10	33:37:0.80	2FGLJ1301.6+3331	1.00913	3	A	NULL	0.802	0.219	0.437	0.064	0.019	0.019
C1303+2433	13:03:3.21	24:33:55.70	2FGLJ1303.1+2435	NULL	NULL	B	NULL	0.609	0.181	0.374	0.381	0.108	0.108
J1306+5529	13:06:3.35	55:29:43.80	NULL	1.601	1	Q	NULL	0.101	0.023	0.032	0.181	0.006	0.006
J1309+5557	13:09:9.75	55:57:38.20	NULL	1.629	1	Q	NULL	0.077	0.017	0.024	0.258	0.007	0.007
BBJ1309+4305	13:09:25.50	43:05:4.99	2FGLJ1309.4+4304	NULL	NULL	B	HSP	0.149	0.017	0.021	0.741	0.019	0.019
J1309+1154	13:09:33.93	11:54:24.60	2FGLJ1309.3+1154	NULL	NULL	B	NULL	0.187	0.022	0.027	0.125	0.004	0.004
J1310+0044	13:10:28.50	00:44:8.90	NULL	1.603	1	Q	NULL	0.185	NULL	NULL	0.047	0.000	0.000
J1310+3220	13:10:28.66	32:20:43.80	2FGLJ1310.6+3222	0.997	1	Q	LSP	0.263	0.048	0.069	0.214	0.015	0.016
J1310+4653	13:10:53.59	46:53:52.20	NULL	0.972	1	Q	NULL	0.282	0.024	0.027	0.026	0.001	0.001
J1310+3233	13:10:59.40	32:33:34.40	NULL	1.65	1	Q	NULL	2.180	NULL	NULL	0.092	0.000	0.000
RXJ1311.1+0035	13:11:6.40	00:35:9.70	2FGLJ1310.9+0036	NULL	NULL	B	HSP	0.159	0.031	0.045	0.265	0.013	0.013
J1312+4828	13:12:43.35	48:28:30.90	2FGLJ1312.8+4828	0.501	1	Q	LSP	0.115	NULL	NULL	0.032	0.000	0.000
J1317+3425	13:17:36.49	34:25:15.90	2FGLJ1317.9+3426	1.05	1	Q	LSP	0.204	0.022	0.026	0.199	0.006	0.006
CT_1318-1735	13:18:8.10	-17:35:36.00	NULL	NULL	NULL	U	NULL	0.638	0.072	0.091	0.085	0.007	0.007
J1322+3912	13:22:55.66	39:12:8.00	NULL	2.985	1	Q	NULL	0.031	NULL	NULL	0.289	0.000	0.000
J1324+4743	13:24:29.35	47:43:20.60	NULL	2.26	1	Q	NULL	0.559	0.093	0.131	0.048	0.006	0.006
J1327+2210	13:27:0.86	22:10:50.20	2FGLJ1326.8+2210	1.4	1	Q	LSP	0.271	0.048	0.068	0.166	0.012	0.012
J1327+5008	13:27:25.12	50:08:49.20	NULL	1.012	1	Q	NULL	0.241	0.034	0.041	0.040	0.002	0.002
J1327+1223	13:27:54.68	12:23:9.20	NULL	0.95	1	Q	NULL	0.959	NULL	NULL	0.028	0.000	0.000
J1329+3154	13:29:52.86	31:54:11.00	NULL	NULL	NULL	B	NULL	0.367	0.027	0.030	0.040	0.001	0.001
3C286	13:31:8.29	30:30:32.96	NULL	NULL	NULL	U	NULL	0.015	NULL	NULL	0.471	0.000	0.000
J1332+4722	13:32:45.24	47:22:22.70	2FGLJ1332.7+4725	0.669	1	Q	LSP	0.449	0.055	0.071	0.158	0.012	0.012
J1333+2725	13:33:7.49	27:25:18.40	2FGLJ1332.7+2726	2.126	1	Q	NULL	0.742	0.204	0.405	0.113	0.028	0.032
J1333+1649	13:33:35.78	16:49:4.00	NULL	2.097	1	Q	NULL	0.063	0.015	0.025	1.537	0.040	0.040
J1335+4542	13:35:21.96	45:42:38.20	NULL	2.452	1	Q	NULL	0.030	NULL	NULL	0.243	0.000	0.000
J1337+6532	13:37:16.06	65:32:46.30	NULL	0.946	1	Q	NULL	0.156	0.027	0.035	0.071	0.003	0.003
J1337+5501	13:37:49.64	55:01:2.10	NULL	1.099	1	Q	NULL	0.065	NULL	NULL	0.257	0.000	0.000
BBJ1340+4410	13:40:29.79	44:10:3.94	2FGLJ1340.5+4407	0.546	2	B	HSP	0.084	NULL	NULL	0.173	0.000	0.000
BBJ1341+3959	13:41:5.10	39:59:45.42	1FGL_J1341.3+3951	0.172	2	B	HSP	0.095	0.018	0.024	0.953	0.024	0.023
J1341+2816	13:41:15.28	28:16:5.10	NULL	1.275	1	Q	NULL	0.134	0.040	0.054	0.053	0.003	0.003
J1343+6602	13:43:45.96	66:02:25.70	NULL	0.766	1	Q	NULL	0.204	NULL	NULL	0.046	0.000	0.000
J1344+6606	13:44:8.68	66:06:11.60	NULL	1.351	1	Q	NULL	0.402	0.073	0.103	0.043	0.004	0.004
J1345+0706	13:45:49.31	07:06:31.10	2FGLJ1345.9+0706	NULL	NULL	U	LSP	0.539	0.108	0.168	0.137	0.021	0.021
J1347+1835	13:47:23.49	18:35:37.60	NULL	2.169	1	Q	NULL	0.125	NULL	NULL	0.070	0.000	0.000
J1349+5341	13:49:34.66	53:41:17.00	NULL	0.979	1	Q	NULL	0.089	0.011	0.014	0.397	0.007	0.007
J1350+0940	13:50:22.13	09:40:10.60	NULL	0.132	1	A	NULL	0.077	0.018	0.027	2.714	0.076	0.074
BBJ1351+1114	13:51:20.90	11:14:52.01	2FGLJ1351.4+1115	NULL	NULL	B	HSP	0.478	0.111	0.188	0.550	0.092	0.094
J1351+5542	13:51:58.20	55:42:10.90	NULL	0.389	1	Q	NULL	0.485	0.062	0.081	0.070	0.006	0.006
FIRSTJ135426.6+3706	13:54:26.70	37:06:54.20	2FGLJ1354.5+3703	NULL	NULL	B	NULL	0.268	0.023	0.027	0.702	0.023	0.023
J1357-1527	13:57:11.24	-15:27:28.80	NULL	1.89	1	Q	NULL	0.118	NULL	NULL	0.119	0.000	0.000
J1357+7643	13:57:55.37	76:43:21.00	2FGLJ1358.1+7644	1.585	2	Q	LSP	2.914	NULL	NULL	0.038	0.000	0.000
J1359+4011	13:59:38.10	40:11:38.30	NULL	0.407	1	Q	NULL	0.054	0.003	0.004	0.214	0.001	0.001
J1401+5835	14:01:45.70	58:35:42.30	NULL	1.924	1	Q	NULL	0.268	NULL	NULL	0.031	0.000	0.000
J1405-1440	14:05:32.88	-14:40:18.20	NULL	1.096	1	Q	NULL	0.061	0.013	0.016	0.264	0.004	0.004
J1406+3433	14:06:53.84	34:33:37.30	NULL	2.56	1	Q	NULL	0.068	0.010	0.011	0.162	0.002	0.002
J1408+6854	14:08:19.07	68:54:50.80	NULL	1.272	1	Q	NULL	0.093	0.015	0.018	0.092	0.002	0.002
J1415+0832	14:15:9.92	08:32:5.40	NULL	0.327	1	Q	NULL	0.206	0.016	0.018	0.154	0.003	0.003
J1415+1320	14:15:58.82	13:20:23.70	2FGLJ1416.0+1323	0.247	1	B	LSP	0.356	NULL	NULL	0.089	0.000	0.000
J1419+5423	14:19:46.60	54:23:14.80	2FGLJ1420.2+5422	0.152	1	B	LSP	0.304	0.021	0.024	2.287	0.065	0.065
J1419+3821	14:19:46.62	38:21:48.50	2FGLJ1419.4+3820	1.831	1	Q	LSP	0.221	0.022	0.026	0.067	0.002	0.002
J1419+2706	14:19:59.30	27:06:25.60	NULL	0.536	1	Q	NULL	0.194	0.057	0.092	0.059	0.005	0.005
J1420+1703	14:20:20.89	17:03:29.20	NULL	1.854	1	Q	NULL	0.377	NULL	NULL	0.060	0.000	0.000
J1422+3223	14:22:30.38	32:23:10.40	NULL	0.685	1	Q	NULL	0.074	NULL	NULL	0.145	0.000	0.000
1ES1421+582	14:22:38.89	58:01:55.49	1FGL_J1422.2+5757	NULL	NULL	B	HSP	0.076	0.017	0.022	0.206	0.005	0.005
CLJ1423+3737	14:23:4.61	37:37:30.56	1FGL_J1422.7+3743	NULL	NULL	B	NULL	0.337	0.029	0.034	0.167	0.007	0.007
J1423+4802	14:23:6.16	48:02:10.80	NULL	2.22	1	Q	NULL	0.189	0.029	0.034	0.032	0.001	0.001
J1423+5055	14:23:14.19	50:55:37.30	NULL	0.276	1	Q	NULL	0.034	0.007	0.008	0.568	0.005	0.005
J1424+2256	14:24:38.09	22:56:0.60	NULL	3.62	1	Q	NULL	0.057	0.009	0.012	2.579	0.036	0.036
CLJ1424+3615	14:24:55.51	36:15:36.07	2FGLJ1425.1+3615	NULL	NULL	B	ISP	0.182	0.016	0.018	0.113	0.003	0.002
BBJ1426+3404	14:26:7.70	34:04:26.00	2FGLJ1426.1+3406	NULL	NULL	B	ISP	0.393	0.074	0.110	0.272	0.030	0.030
J1426+3625	14:26:37.09	36:25:9.60	NULL	1.091	1	Q	NULL	0.408	0.018	0.020	0.063	0.001	0.001
CR1427+2347	14:27:0.39	23:48:0.00	2FGLJ1427.0+2347	NULL	NULL	B	HSP	0.128	0.021	0.028	10.642	0.345	0.346
J1428+2724	14:28:31.76	27:24:32.20	NULL	0.014	1	A	NULL	0.133	0.042	0.073	53.083	3.229	3.090
J1430+3649	14:30:40.58	36:49:3.90	NULL	0.566	1	B	NULL	0.469	0.022	0.024	0.057	0.002	0.002
J1431+3952	14:31:20.54	39:52:41.50	NULL	1.215	1	Q	NULL	0.026	0.003	0.004	1.070	0.004	0.004
J1434+4203	14:34:5.70	42:03:16.00	2FGLJ1433.8+4205	1.24	1	Q	NULL	0.931	NULL	NULL	0.040	0.000	0.000
J1434+1952	14:34:39.80	19:52:0.80	NULL	1.382	1	Q	NULL	0.122	NULL	NULL	0.065	0.000	0.000
J1435+2021	14:35:21.95	20:21:17.90	2FGLJ1435.1+2022	NULL	NULL	U	NULL	0.262	0.042	0.058	0.283	0.018	0.018
J1436+2321	14:36:40.99	23:21:3.30	2FGLJ1436.9+2319	1.545	1	Q	LSP	0.295	0.046	0.061	0.105	0.007	0.007
J1436+6336	14:36:45.80	63:36:37.90	NULL	2.066	1	Q	NULL	0.020	0.004	0.005	0.578	0.003	0.003
BBJ1436+5639	14:36:57.72	56:39:24.88	2FGLJ1437.1+5640	NULL	NULL	B	HSP	0.170	0.020	0.025	0.171	0.005	0.005
J1438+3710	14:38:53.61	37:10:35.40	NULL	2.401	1	Q	NULL	1.377	NULL	NULL	0.076	0.000	0.000
PG1437+398	14:39:17.50	39:32:42.00	2FGLJ1439.2+3932	0.349	2	B	HSP	0.058	0.007	0.008	1.050	0.011	0.011
GB6J1439+3711	14:39:20.50	37:12:3.30	NULL	2.399	3	Q	NULL	0.057	0.005	0.006	0.652	0.005	0.005
J1439+4958	14:39:46.98	49:58:5.50	2FGLJ1440.3+4948	0.174	1	G	ISP	0.791	0.052	0.060	0.134	0.007	0.007
C1440+0610	14:40:52.94	06:10:16.20	2FGLJ1440.9+0611	NULL	NULL	B	ISP	0.118	0.014	0.018	0.659	0.014	0.014
CLJ1442+4348	14:42:7.15	43:48:36.70	2FGLJ1442.0+4352	NULL	NULL	B	NULL	0.205	0.021	0.026	0.228	0.007	0.007
BBJ1442+1200	14:42:48.20	12:00:40.00	2FGLJ1442.7+1159	0.163	2	B	HSP	0.028	0.005	0.006	1.268	0.008	0.008
J1443+2501	14:43:56.89	25:01:44.50	2FGLJ1444.1+2500	0.939	2	Q	LSP	0.231	NULL	NULL	0.047	0.000	0.000
J1446+1721	14:46:35.35	17:21:7.60	NULL	1.026	1	Q	NULL	0.623	NULL	NULL	0.029	0.000	0.000
RXJ1448.0+36	14:48:0.60	36:08:30.98	2FGLJ1448.0+3608	NULL	NULL	B	HSP	0.141	0.012	0.014	0.841	0.015	0.015
J1450+0910	14:50:31.17	09:10:28.00	NULL	2.612	1	Q	NULL	0.581	0.096	0.138	0.226	0.028	0.028
CLJ1450+5201	14:50:59.99	52:01:11.71	1FGL_J1451.0+5204	NULL	NULL	B	NULL	0.186	0.019	0.023	0.147	0.004	0.004
J1451-0127	14:51:47.41	-01:27:35.30	NULL	1.314	1	Q	NULL	0.056	NULL	NULL	0.678	0.000	0.000
J1453+1036	14:53:1.49	10:36:17.20	NULL	2.27	1	Q	NULL	0.076	NULL	NULL	0.069	0.000	0.000
J1453+3505	14:53:18.55	35:05:39.40	NULL	0.721	1	Q	NULL	0.258	0.033	0.039	0.030	0.001	0.001
J1453+2648	14:53:53.61	26:48:33.50	NULL	NULL	NULL	B	NULL	0.113	0.028	0.045	0.217	0.010	0.010
J1457+0749	14:57:38.13	07:49:54.70	NULL	NULL	NULL	U	NULL	0.736	0.181	0.329	0.151	0.035	0.034
J1458+3720	14:58:44.80	37:20:21.60	NULL	0.333	1	B	NULL	0.359	0.035	0.041	0.069	0.003	0.003
J1459+4442	14:59:35.46	44:42:7.90	NULL	3.402	1	Q	NULL	0.134	NULL	NULL	0.032	0.000	0.000
J1500+4751	15:00:48.66	47:51:15.50	NULL	NULL	NULL	B	NULL	0.238	0.018	0.020	0.104	0.003	0.003
MS14588+2249	15:01:1.90	22:38:6.00	2FGLJ1501.0+2238	0.235	2	B	HSP	0.386	0.075	0.113	2.077	0.233	0.234
CLJ1503+4759	15:03:48.00	47:59:31.02	1FGL_J1503.3+4759	NULL	NULL	B	LSP	0.322	0.024	0.028	0.127	0.004	0.004
J1504+0813	15:04:24.12	08:13:39.60	NULL	2.832	1	Q	NULL	0.267	NULL	NULL	0.023	0.000	0.000
J1504+1029	15:04:24.98	10:29:39.20	2FGLJ1504.3+1029	1.833	1	Q	LSP	0.932	0.173	0.267	0.104	0.019	0.020
J1505+0326	15:05:6.48	03:26:30.80	2FGLJ1505.1+0324	0.409	1	Q	NULL	0.062	0.011	0.012	0.145	0.002	0.002
J1506+3730	15:06:9.53	37:30:51.10	2FGLJ1506.0+3729	0.674	1	A	NULL	0.030	0.000	0.067	0.016	0.001	0.001
J1506+4239	15:06:53.04	42:39:23.00	NULL	0.587	1	Q	NULL	0.448	0.075	0.106	0.087	0.009	0.009
SBS1508+561	15:09:47.80	55:56:16.90	2FGLJ1509.7+5556	NULL	NULL	B	HSP	0.106	0.012	0.014	0.403	0.007	0.007
J1511+0518	15:11:41.26	05:18:9.30	NULL	0.084	1	A	NULL	0.020	NULL	NULL	1.169	0.000	0.000
PKS1509+022	15:12:15.75	02:03:17.01	2FGLJ1512.2+0201	0.219	2	Q	LSP	0.218	0.018	0.020	0.568	0.014	0.014
BQJ1514+4450	15:14:36.60	44:50:3.98	2FGLJ1514.6+4449	0.57	2	Q	ISP	0.732	0.096	0.126	0.122	0.013	0.013
J1516+1932	15:16:56.80	19:32:13.00	2FGLJ1516.9+1925	1.07	1	B	NULL	0.376	0.053	0.071	0.200	0.015	0.015
BBJ1517+6525	15:17:47.60	65:25:23.02	2FGLJ1518.0+6526	0.702	2	B	HSP	0.030	0.005	0.006	0.560	0.004	0.004
CLJ1520+5542	15:20:34.98	55:42:56.94	NULL	NULL	NULL	U	NULL	0.213	0.020	0.023	0.175	0.005	0.005
J1521+4336	15:21:49.61	43:36:39.30	2FGLJ1522.0+4348	2.18	1	Q	LSP	0.084	0.012	0.014	0.098	0.001	0.001
J1522+3144	15:22:9.99	31:44:14.40	2FGLJ1522.1+3144	1.488	1	Q	LSP	0.165	NULL	NULL	0.070	0.000	0.000
J1526-0425	15:26:15.02	-04:25:10.00	NULL	1.492	1	Q	NULL	0.099	NULL	NULL	0.203	0.000	0.000
BUJ1532+3016	15:32:2.23	30:16:28.85	1FGL_J1531.8+3018	0.065	2	B	HSP	0.036	0.009	0.014	2.628	0.038	0.035
J1533-0421	15:33:14.22	-04:21:16.60	NULL	0.84	1	Q	NULL	0.338	0.068	0.101	0.075	0.008	0.008
J1535+4957	15:35:52.04	49:57:39.10	NULL	1.119	1	Q	NULL	0.056	0.008	0.009	0.124	0.001	0.001
1544+820	15:40:16.01	81:55:5.50	2FGLJ1538.1+8159	NULL	NULL	U	HSP	0.100	0.020	0.029	1.068	0.034	0.034
J1540+1447	15:40:49.49	14:47:45.90	2FGLJ1540.4+1438	0.605	1	Q	LSP	0.318	0.026	0.030	0.268	0.010	0.010
CR1542+6129	15:42:56.95	61:29:55.40	2FGLJ1542.9+6129	NULL	NULL	B	ISP	0.121	0.015	0.018	2.514	0.056	0.056
J1544+3240	15:44:5.66	32:40:48.30	NULL	1.05	1	Q	NULL	0.057	0.007	0.008	0.378	0.004	0.004
J1545+5135	15:45:2.82	51:35:0.90	NULL	1.93	1	Q	NULL	0.023	0.004	0.005	0.271	0.001	0.001
J1548+1727	15:48:55.10	17:27:41.00	NULL	1.874	1	Q	NULL	0.182	NULL	NULL	0.037	0.000	0.000
J1549+5038	15:49:17.47	50:38:5.80	NULL	2.175	1	Q	NULL	0.072	NULL	NULL	0.110	0.000	0.000
J1550+0527	15:50:35.27	05:27:10.50	2FGLJ1550.7+0526	1.422	1	Q	LSP	0.059	NULL	NULL	0.100	0.000	0.000
J1552+0850	15:52:3.26	08:50:47.30	2FGLJ1551.9+0855	0.071	2	A	NULL	0.350	0.090	0.155	0.162	0.023	0.023
CR1553+1256	15:53:32.70	12:56:51.70	2FGLJ1553.5+1255	1.308	2	Q	NULL	0.060	0.013	0.017	0.354	0.006	0.006
J1555+1111	15:55:43.04	11:11:24.40	2FGLJ1555.7+1111	0.36	1	B	HSP	0.282	0.055	0.082	7.354	0.637	0.641
J1558+5625	15:58:48.29	56:25:14.09	2FGLJ1559.0+5627	0.3	2	B	ISP	0.098	0.017	0.023	0.377	0.010	0.010
WNB1609.6+8517	16:00:31.30	85:09:48.40	2FGLJ1558.3+8513	NULL	NULL	A	LSP	0.169	NULL	NULL	0.154	0.000	0.000
J1604+5714	16:04:37.36	57:14:36.70	2FGLJ1604.6+5710	0.72	1	Q	LSP	0.210	0.052	0.086	0.272	0.023	0.024
J1605+3001	16:05:33.04	30:01:29.70	NULL	2.404	1	Q	NULL	0.279	0.034	0.040	0.040	0.002	0.002
J1606+2717	16:06:58.30	27:17:5.60	NULL	0.934	1	Q	NULL	0.082	0.014	0.017	0.185	0.003	0.003
C1607+1551	16:07:6.43	15:51:34.50	2FGLJ1607.0+1552	0.496	2	A	LSP	0.093	0.019	0.021	0.117	0.002	0.002
J1608+1029	16:08:46.20	10:29:7.80	2FGLJ1608.5+1029	1.226	1	Q	LSP	0.550	0.114	0.181	0.201	0.032	0.033
J1610+2414	16:10:42.03	24:14:49.00	NULL	1.449	1	Q	NULL	0.069	0.026	0.023	0.045	0.001	0.001
J1611+1856	16:11:49.04	18:56:38.10	NULL	1.776	1	Q	NULL	0.145	0.022	0.025	0.049	0.001	0.001
J1613+3412	16:13:41.06	34:12:47.90	2FGLJ1613.4+3409	1.397	1	Q	LSP	0.128	0.012	0.014	0.394	0.007	0.007
J1616+4632	16:16:3.77	46:32:25.20	1FGL_J1616.1+4637	0.95	2	Q	NULL	0.197	NULL	NULL	0.053	0.000	0.000
J1616+0459	16:16:37.56	04:59:32.70	NULL	3.199	1	Q	NULL	0.109	NULL	NULL	0.070	0.000	0.000
J1618+0819	16:18:26.93	08:19:50.70	NULL	0.445	1	Q	NULL	0.100	0.017	0.023	0.667	0.018	0.018
J1619+2247	16:19:14.83	22:47:47.90	NULL	1.987	1	Q	NULL	0.106	NULL	NULL	0.031	0.000	0.000
J1623+6624	16:23:4.52	66:24:1.10	NULL	0.203	1	Q	NULL	0.053	0.017	0.024	0.365	0.007	0.007
J1623+3909	16:23:7.62	39:09:32.40	NULL	1.975	1	Q	NULL	0.048	0.004	0.005	0.596	0.004	0.004
J1623+0741	16:23:58.25	07:41:30.50	NULL	1.301	1	Q	NULL	0.072	0.015	0.020	0.267	0.006	0.006
J1624+5741	16:24:24.81	57:41:16.30	NULL	0.789	1	Q	NULL	0.347	NULL	NULL	0.026	0.000	0.000
J1624+5652	16:24:32.18	56:52:28.00	NULL	NULL	NULL	B	NULL	0.119	0.031	0.050	0.246	0.012	0.012
CT_1625+4118	16:25:42.17	41:18:42.30	NULL	NULL	NULL	U	NULL	0.860	0.080	0.097	0.124	0.010	0.010
1ES1627+40.2	16:29:1.30	40:08:0.01	NULL	NULL	NULL	U	NULL	0.035	0.005	0.005	0.239	0.001	0.001
J1630+0701	16:30:41.82	07:01:9.10	NULL	0.736	1	Q	NULL	0.192	NULL	NULL	0.045	0.000	0.000
J1630+5221	16:30:43.15	52:21:38.60	2FGLJ1630.4+5218	NULL	NULL	B	ISP	0.168	0.015	0.018	0.492	0.011	0.011
J1631+4927	16:31:16.54	49:27:39.50	NULL	0.52	1	Q	NULL	0.244	0.018	0.021	0.139	0.004	0.004
J1632+8232	16:32:31.98	82:32:16.40	1FGL_J1635.4+8228	0.024	1	A	NULL	0.060	0.008	0.011	42.951	0.554	0.552
J1635+3808	16:35:15.49	38:08:4.50	2FGLJ1635.2+3810	1.814	1	Q	LSP	0.693	0.086	0.112	0.720	0.071	0.071
J1636+2112	16:36:38.19	21:12:55.70	NULL	1.802	1	Q	NULL	0.074	0.010	0.011	0.116	0.001	0.001
J1637+4717	16:37:45.13	47:17:33.80	2FGLJ1637.7+4714	0.74	1	Q	LSP	0.288	0.048	0.066	0.195	0.014	0.014
J1638+5720	16:38:13.46	57:20:24.00	NULL	0.751	1	Q	NULL	0.030	0.004	0.005	0.971	0.006	0.006
J1639+5357	16:39:39.84	53:57:47.10	NULL	1.977	1	Q	NULL	0.072	0.015	0.016	0.052	0.001	0.001
J1639+1632	16:39:42.14	16:32:21.80	NULL	NULL	NULL	U	NULL	0.224	0.070	0.100	0.024	0.002	0.002
J1640+3946	16:40:29.63	39:46:46.00	2FGLJ1640.7+3945	1.666	1	Q	LSP	0.594	0.049	0.057	0.142	0.008	0.008
J1640+1144	16:40:58.89	11:44:4.20	2FGLJ1641.0+1141	0.078	2	A	NULL	0.051	0.007	0.008	4.178	0.041	0.041
J1641+2257	16:41:25.23	22:57:4.10	NULL	2.063	1	Q	NULL	0.079	0.012	0.014	0.089	0.001	0.001
J1642+6856	16:42:7.85	68:56:39.70	NULL	0.751	1	Q	NULL	0.398	0.040	0.048	0.059	0.003	0.003
J1642+3948	16:42:58.81	39:48:37.00	NULL	0.593	1	Q	NULL	0.105	0.012	0.014	0.351	0.006	0.006
J1646+4059	16:46:56.86	40:59:17.20	NULL	0.835	1	Q	NULL	0.338	0.045	0.056	0.044	0.003	0.003
J1647+4950	16:47:34.91	49:50:0.60	2FGLJ1647.5+4950	0.047	1	A	NULL	0.136	0.010	0.011	2.077	0.030	0.030
CLJ1649+5235	16:49:24.99	52:35:15.01	2FGLJ1649.6+5238	NULL	NULL	U	NULL	0.293	0.027	0.033	0.753	0.029	0.029
J1652+3902	16:52:58.51	39:02:49.80	NULL	1.299	1	Q	NULL	0.351	0.040	0.050	0.093	0.005	0.005
J1653-1551	16:53:34.20	-15:51:29.90	NULL	NULL	NULL	U	NULL	0.088	NULL	NULL	0.166	0.000	0.000
J1653+3945	16:53:52.22	39:45:36.60	2FGLJ1653.9+3945	0.033	1	B	HSP	0.114	0.020	0.028	26.947	0.847	0.831
J1656+1826	16:56:34.09	18:26:26.40	NULL	2.551	1	Q	NULL	0.067	NULL	NULL	0.047	0.000	0.000
J1656+6012	16:56:48.25	60:12:16.50	1FGL_J1656.9+6017	0.623	2	Q	LSP	0.174	0.035	0.048	0.118	0.006	0.006
J1657+4808	16:57:46.88	48:08:33.00	2FGLJ1657.9+4809	NULL	NULL	B	LSP	0.325	0.074	0.109	0.030	0.003	0.003
J1658+3443	16:58:1.42	34:43:28.40	NULL	1.939	1	Q	NULL	0.070	0.006	0.007	0.239	0.002	0.002
J1658+4737	16:58:2.78	47:37:49.30	NULL	1.622	1	Q	NULL	0.035	NULL	NULL	0.295	0.000	0.000
J1658+0515	16:58:33.45	05:15:16.40	NULL	0.879	1	Q	NULL	0.035	NULL	NULL	0.765	0.000	0.000
J1700+6830	17:00:9.30	68:30:7.00	2FGLJ1700.2+6831	0.301	1	Q	LSP	0.877	0.104	0.136	0.753	0.079	0.080
J1701+3954	17:01:24.64	39:54:37.10	NULL	0.507	1	B	NULL	0.344	0.028	0.033	0.617	0.024	0.024
J1707+1331	17:07:45.63	13:31:5.20	NULL	0.936	1	Q	NULL	0.059	NULL	NULL	0.521	0.000	0.000
J1709+4318	17:09:41.09	43:18:44.50	2FGLJ1709.7+4319	1.027	1	Q	LSP	1.025	0.139	0.188	0.104	0.013	0.013
J1712+6053	17:12:12.38	60:53:28.90	NULL	1.684	1	Q	NULL	0.026	NULL	NULL	0.072	0.000	0.000
J1716+2152	17:16:11.19	21:52:13.60	NULL	0.359	1	Q	NULL	0.105	NULL	NULL	0.084	0.000	0.000
J1716+6836	17:16:13.94	68:36:38.70	2FGLJ1714.8+6836	0.777	1	Q	LSP	0.470	0.041	0.048	0.542	0.028	0.028
J1719+1745	17:19:13.05	17:45:6.40	2FGLJ1719.3+1744	0.137	1	B	LSP	0.553	0.095	0.139	0.518	0.066	0.067
J1719+4804	17:19:38.26	48:04:12.30	NULL	1.083	1	Q	NULL	0.019	NULL	NULL	5.113	0.000	0.000
J1719+0817	17:19:52.21	08:17:3.50	NULL	1.185	1	Q	NULL	0.018	NULL	NULL	0.882	0.000	0.000
J1721+3542	17:21:9.49	35:42:16.10	NULL	0.283	1	Q	NULL	0.038	NULL	NULL	0.207	0.000	0.000
J1722+5856	17:22:36.73	58:56:22.30	NULL	1.979	1	Q	NULL	0.114	0.024	0.027	0.041	0.001	0.001
J1722+6105	17:22:40.06	61:05:59.80	NULL	2.058	1	Q	NULL	0.240	0.019	0.020	0.051	0.001	0.001
J1722+2815	17:22:42.16	28:15:0.00	NULL	0.945	1	Q	NULL	0.097	0.008	0.009	0.208	0.002	0.002
C1724+4004	17:24:5.43	40:04:36.50	2FGLJ1724.0+4003	1.049	2	A	NULL	0.128	NULL	NULL	0.038	0.000	0.000
J1725+1152	17:25:4.34	11:52:15.50	2FGLJ1725.0+1151	0.018	1	B	HSP	0.081	0.022	0.041	2.196	0.083	0.083
BBJ1725+5851	17:25:35.00	58:51:38.99	2FGLJ1725.2+5853	NULL	NULL	B	ISP	0.189	0.015	0.018	0.612	0.014	0.014
J1726+3213	17:26:35.12	32:13:23.00	NULL	1.094	1	Q	NULL	0.027	0.003	0.004	0.395	0.002	0.002
J1726+2717	17:26:53.42	27:17:16.40	NULL	0.535	1	Q	NULL	0.328	0.030	0.035	0.049	0.002	0.002
J1727+4530	17:27:27.65	45:30:39.70	2FGLJ1727.1+4531	0.714	1	Q	LSP	0.357	0.071	0.109	0.170	0.019	0.019
J1728+1215	17:28:7.05	12:15:39.50	2FGLJ1727.9+1220	0.583	1	Q	NULL	0.163	0.055	0.088	0.084	0.006	0.006
J1728+5013	17:28:18.62	50:13:10.50	2FGLJ1728.2+5015	0.055	1	B	HSP	0.102	0.008	0.009	2.404	0.028	0.028
PKS1728+004	17:30:35.00	00:24:38.70	2FGLJ1730.7+0023	1.335	2	Q	NULL	0.273	0.043	0.059	0.594	0.039	0.039
CRJ1730+3714	17:30:47.05	37:14:55.10	2FGLJ1731.3+3718	NULL	NULL	B	ISP	0.079	0.007	0.008	0.648	0.007	0.007
J1734+3857	17:34:20.58	38:57:51.40	2FGLJ1734.3+3858	0.976	1	Q	LSP	0.183	0.033	0.046	0.120	0.006	0.006
J1735+3616	17:35:48.09	36:16:45.60	NULL	0.893	1	Q	NULL	0.174	0.016	0.019	0.097	0.002	0.002
NVSSJ173605+203301	17:36:5.20	20:33:0.70	2FGLJ1735.9+2033	NULL	NULL	B	HSP	0.056	0.010	0.012	0.217	0.003	0.003
J1739+4955	17:39:27.40	49:55:3.40	2FGLJ1739.5+4955	1.545	1	Q	LSP	0.786	0.087	0.111	0.541	0.050	0.050
J1739+4737	17:39:57.13	47:37:58.40	2FGLJ1740.3+4738	NULL	NULL	B	NULL	0.473	0.043	0.051	0.086	0.005	0.005
J1740+2211	17:40:5.87	22:11:1.00	NULL	1.406	1	Q	NULL	0.035	NULL	NULL	0.558	0.000	0.000
J1740+4506	17:40:6.37	45:06:50.40	NULL	2.788	1	Q	NULL	0.044	NULL	NULL	0.218	0.000	0.000
J1740+5211	17:40:36.98	52:11:43.40	2FGLJ1740.2+5212	1.379	1	Q	LSP	0.218	0.017	0.020	0.298	0.007	0.007
J1740+4348	17:40:48.96	43:48:16.20	NULL	2.246	1	Q	NULL	0.068	NULL	NULL	0.069	0.000	0.000
J1742+5945	17:42:32.01	59:45:6.70	2FGLJ1742.1+5948	NULL	NULL	B	ISP	0.169	0.014	0.016	0.474	0.010	0.010
J1743+3747	17:43:47.64	37:47:53.80	NULL	1.958	1	Q	NULL	0.308	NULL	NULL	0.036	0.000	0.000
J1745+2252	17:45:4.66	22:52:48.00	NULL	1.884	1	Q	NULL	0.259	NULL	NULL	0.029	0.000	0.000
J1748+3404	17:48:5.82	34:04:1.20	NULL	2.764	1	Q	NULL	0.453	0.097	0.154	0.155	0.022	0.023
J1748+7005	17:48:32.84	70:05:50.80	2FGLJ1748.8+7006	0.77	1	B	ISP	0.444	0.041	0.049	0.962	0.051	0.051
J1749+4321	17:49:0.36	43:21:51.30	2FGLJ1749.1+4323	NULL	NULL	B	LSP	0.248	0.041	0.057	0.239	0.015	0.015
J1753+2848	17:53:42.48	28:48:4.90	NULL	1.118	1	Q	NULL	0.383	NULL	NULL	0.043	0.000	0.000
CLJ1754+3212	17:54:11.80	32:12:23.06	2FGLJ1754.3+3212	NULL	NULL	U	HSP	0.344	0.057	0.079	1.469	0.123	0.124
J1818+5017	18:18:30.52	50:17:19.70	NULL	1.395	1	Q	NULL	0.172	NULL	NULL	0.048	0.000	0.000
J1824+5651	18:24:7.07	56:51:1.50	2FGLJ1824.0+5650	0.663	1	Q	LSP	0.275	0.064	0.105	0.285	0.030	0.030
BBJ1829+5402	18:29:24.29	54:02:59.78	2FGLJ1829.2+5402	NULL	NULL	B	HSP	0.140	0.029	0.042	0.387	0.018	0.018
3C380	18:29:31.78	48:44:46.18	2FGLJ1829.7+4846	0.692	2	A	NULL	0.030	NULL	NULL	0.738	0.000	0.000
CLJ1830+4840	18:30:48.11	48:40:12.32	NULL	NULL	NULL	U	NULL	0.085	NULL	NULL	0.169	0.000	0.000
BBJ1838+4802	18:38:49.10	48:02:34.01	2FGLJ1838.7+4759	NULL	NULL	B	HSP	0.088	0.016	0.023	0.996	0.026	0.026
J1852+4855	18:52:28.55	48:55:47.50	2FGLJ1852.5+4856	1.25	1	Q	LSP	0.225	0.041	0.055	0.072	0.004	0.004
J1918+4937	19:18:45.58	49:37:56.10	NULL	0.926	1	Q	NULL	0.024	NULL	NULL	0.321	0.000	0.000
J1933+6540	19:33:57.33	65:40:16.90	NULL	1.687	1	Q	NULL	0.269	NULL	NULL	0.055	0.000	0.000
J1959+6508	19:59:59.85	65:08:54.70	2FGLJ2000.0+6509	0.047	1	B	HSP	0.033	0.009	0.015	9.293	0.135	0.128
J2006+6424	20:06:17.70	64:24:45.40	NULL	1.574	1	Q	NULL	0.483	NULL	NULL	0.033	0.000	0.000
J2015+6554	20:15:55.37	65:54:52.70	NULL	2.845	1	Q	NULL	0.433	NULL	NULL	0.032	0.000	0.000
PMNJ2016-0903	20:16:24.00	-09:03:33.00	2FGLJ2016.3-0904	0.367	3	B	ISP	0.269	0.056	0.087	1.918	0.172	0.173
CLJ2017+0603	20:17:13.42	06:03:7.00	NULL	NULL	NULL	U	NULL	0.037	NULL	NULL	0.529	0.000	0.000
J2018-1109	20:18:28.01	-11:09:55.50	NULL	0.9	1	Q	NULL	0.094	NULL	NULL	0.192	0.000	0.000
J2025+0316	20:25:9.63	03:16:44.40	NULL	2.21	1	Q	NULL	1.772	NULL	NULL	0.090	0.000	0.000
C2025-0735	20:25:40.66	-07:35:52.70	2FGLJ2025.6-0736	1.388	2	Q	LSP	0.144	0.032	0.049	0.309	0.016	0.016
J2027-0831	20:27:52.60	-08:31:56.00	NULL	1.697	1	Q	NULL	0.242	NULL	NULL	0.048	0.000	0.000
J2030-0503	20:30:22.42	-05:03:12.80	NULL	0.543	1	Q	NULL	0.162	0.043	0.061	0.091	0.005	0.005
87GB203539.4+654245	20:36:19.90	65:53:14.70	2FGLJ2036.6+6551	NULL	NULL	B	ISP	0.064	0.006	0.006	0.434	0.003	0.003
J2037-1522	20:37:27.93	-15:22:0.50	NULL	1.802	1	Q	NULL	0.278	NULL	NULL	0.051	0.000	0.000
J2039-1046	20:39:0.70	-10:46:41.90	2FGLJ2039.1-1046	NULL	NULL	B	LSP	0.641	0.152	0.265	0.641	0.135	0.140
SDSSJ205528.	20:55:28.20	00:21:16.99	2FGLJ2055.4-0023	NULL	NULL	B	HSP	0.056	NULL	NULL	0.205	0.000	0.000
J2101+0341	21:01:38.84	03:41:31.30	NULL	1.015	1	Q	NULL	0.074	0.009	0.010	0.317	0.004	0.004
J2106+0231	21:06:28.15	02:31:37.80	NULL	2.942	1	Q	NULL	0.061	NULL	NULL	0.093	0.000	0.000
J2108+1430	21:08:41.03	14:30:27.00	NULL	2.017	1	Q	NULL	0.178	0.051	0.066	0.048	0.003	0.003
J2110-1020	21:10:0.98	-10:20:57.40	NULL	NULL	NULL	U	NULL	0.132	NULL	NULL	0.113	0.000	0.000
J2118+0013	21:18:17.40	00:13:16.80	1FGL_J2117.8+0016	0.463	2	Q	NULL	0.681	0.085	0.109	0.097	0.009	0.009
J2118-0636	21:18:43.24	-06:36:18.00	NULL	0.328	1	Q	NULL	0.126	0.020	0.027	0.515	0.016	0.016
J2120+0533	21:20:41.19	05:33:45.00	NULL	0.535	1	N	NULL	0.208	0.048	0.061	0.039	0.002	0.002
J2123+0535	21:23:44.51	05:35:22.10	NULL	1.941	1	Q	NULL	0.092	0.018	0.023	0.160	0.004	0.004
J2128-0244	21:28:22.22	-02:44:32.80	NULL	1.812	1	Q	NULL	0.160	0.027	0.031	0.031	0.001	0.001
J2129-1538	21:29:12.18	-15:38:41.00	NULL	3.28	1	Q	NULL	0.053	NULL	NULL	0.614	0.000	0.000
J2131-1207	21:31:35.26	-12:07:4.80	NULL	0.501	1	Q	NULL	0.022	0.006	0.009	1.983	0.018	0.017
J2134-0153	21:34:10.31	-01:53:17.20	2FGLJ2133.8-0154	1.284	1	Q	LSP	0.227	0.021	0.025	0.229	0.007	0.007
J2136+0041	21:36:38.58	00:41:54.20	NULL	1.941	1	Q	NULL	0.064	0.007	0.008	0.682	0.006	0.006
J2139+1423	21:39:1.31	14:23:36.00	NULL	2.427	1	Q	NULL	0.078	NULL	NULL	0.148	0.000	0.000
J2139+0122	21:39:42.51	01:22:27.10	NULL	1.401	1	Q	NULL	0.066	NULL	NULL	0.063	0.000	0.000
J2142-0437	21:42:36.90	-04:37:43.60	NULL	0.344	1	Q	NULL	0.079	0.013	0.017	0.572	0.012	0.011
J2143+1743	21:43:35.54	17:43:48.70	2FGLJ2143.5+1743	0.211	1	Q	LSP	0.044	0.007	0.009	1.430	0.014	0.014
J2145+1115	21:45:18.78	11:15:27.30	NULL	0.548	1	Q	NULL	0.037	0.007	0.007	0.230	0.002	0.002
J2147+0929	21:47:10.17	09:29:46.70	2FGLJ2147.3+0930	1.113	1	Q	LSP	0.255	0.026	0.031	0.162	0.006	0.006
J2148+0657	21:48:5.46	06:57:38.60	2FGLJ2148.2+0659	0.999	1	Q	LSP	0.041	0.005	0.006	1.259	0.009	0.009
J2149+0322	21:49:41.87	03:22:51.40	2FGLJ2149.6+0326	NULL	NULL	B	NULL	0.185	0.037	0.055	0.424	0.025	0.025
BBJ2150-1410	21:50:15.50	-14:10:50.09	1FGL_J2150.3-1410	0.229	2	B	HSP	0.047	0.013	0.019	0.701	0.013	0.013
J2151+0709	21:51:31.43	07:09:26.80	NULL	1.364	1	Q	NULL	0.060	0.008	0.009	0.268	0.003	0.003
J2152+1734	21:52:24.82	17:34:37.80	2FGLJ2152.4+1735	0.871	2	B	LSP	0.676	0.102	0.142	0.242	0.030	0.030
J2153-1136	21:53:50.24	-11:36:14.10	2FGLJ2154.0-1138	NULL	NULL	U	NULL	0.878	0.273	0.618	0.096	0.033	0.037
J2156-0037	21:56:14.76	00:37:4.60	NULL	0.495	1	B	NULL	0.583	0.058	0.071	0.110	0.008	0.008
J2157+3127	21:57:28.82	31:27:1.40	2FGLJ2157.4+3129	1.487	1	Q	LSP	0.313	0.046	0.061	0.162	0.011	0.011
J2158-1501	21:58:6.28	-15:01:9.30	2FGLJ2157.9-1501	0.672	1	Q	LSP	0.127	0.031	0.050	0.269	0.014	0.014
C2159-1500	21:59:20.18	-15:00:36.30	NULL	NULL	NULL	U	NULL	0.109	0.031	0.047	0.139	0.006	0.006
TXS2157+102	22:00:7.90	10:30:7.70	2FGLJ2159.9+1023	NULL	NULL	B	NULL	0.382	0.077	0.112	0.038	0.004	0.004
J2200+2137	22:00:14.20	21:37:57.00	NULL	NULL	NULL	B	NULL	0.156	0.020	0.024	0.075	0.002	0.002
J2200-1309	22:00:16.36	-13:09:5.40	NULL	NULL	NULL	U	NULL	0.068	0.018	0.026	0.304	0.008	0.008
J2200+0234	22:00:49.41	02:34:30.10	NULL	1.323	1	Q	NULL	0.162	0.034	0.038	0.038	0.001	0.001
BLLacertae	22:02:43.30	42:16:40.00	2FGLJ2202.8+4216	0.069	2	B	ISP	0.277	0.017	0.018	13.780	0.315	0.315
J2203+1725	22:03:26.89	17:25:48.30	2FGLJ2203.4+1726	1.076	1	Q	LSP	0.516	0.117	0.196	0.648	0.111	0.113
J2206-0031	22:06:43.29	00:31:2.50	2FGLJ2206.6-0029	NULL	NULL	B	NULL	0.366	0.042	0.052	0.101	0.006	0.006
J2207+1652	22:07:52.87	16:52:17.80	NULL	1.639	1	Q	NULL	0.353	0.038	0.047	0.058	0.003	0.003
J2210+2013	22:10:51.66	20:13:24.00	NULL	0.282	1	Q	NULL	0.226	NULL	NULL	0.026	0.000	0.000
J2211+1841	22:11:53.89	18:41:49.90	NULL	0.07	1	A	NULL	0.068	0.008	0.010	3.178	0.040	0.040
J2212+2355	22:12:5.97	23:55:40.60	2FGLJ2211.9+2355	1.125	1	Q	LSP	0.149	0.034	0.040	0.043	0.001	0.002
C2212+0646	22:12:50.84	06:46:8.70	NULL	1.121	2	Q	NULL	0.283	0.039	0.048	0.082	0.004	0.004
J2214+0711	22:14:8.87	07:11:42.40	NULL	NULL	NULL	U	NULL	0.181	0.023	0.028	0.117	0.004	0.004
J2217+2421	22:17:0.83	24:21:46.00	2FGLJ2217.1+2422	0.505	1	B	LSP	0.234	0.026	0.033	0.384	0.015	0.015
J2218+1520	22:18:10.91	15:20:35.70	NULL	2.335	1	Q	NULL	0.062	0.011	0.012	0.120	0.001	0.001
J2218-0335	22:18:52.04	-03:35:36.90	NULL	0.901	1	Q	NULL	0.039	NULL	NULL	1.197	0.000	0.000
J2219+1806	22:19:14.09	18:06:35.60	2FGLJ2219.1+1805	1.071	2	Q	NULL	0.540	0.122	0.200	0.049	0.009	0.009
NVSSJ222329+010226	22:23:29.50	01:02:26.40	2FGLJ2223.4+0104	NULL	NULL	A	NULL	0.562	0.048	0.057	0.131	0.008	0.008
J2225+2118	22:25:38.05	21:18:6.50	NULL	1.953	1	Q	NULL	0.038	0.005	0.007	0.372	0.003	0.003
J2226+0052	22:26:46.53	00:52:11.30	NULL	2.248	1	Q	NULL	0.334	NULL	NULL	0.019	0.000	0.000
J2228+2503	22:28:1.55	25:03:3.10	NULL	0.558	1	Q	NULL	0.125	NULL	NULL	0.033	0.000	0.000
J2229-0832	22:29:40.08	-08:32:54.40	2FGLJ2229.7-0832	1.559	1	Q	LSP	0.124	0.022	0.031	0.333	0.011	0.011
2230+114	22:32:36.41	11:43:50.90	2FGLJ2232.4+1143	1.037	2	Q	LSP	0.023	0.004	0.004	0.645	0.003	0.003
J2236-1433	22:36:34.09	-14:33:22.20	2FGLJ2236.5-1431	0.325	1	Q	LSP	0.857	0.229	0.443	0.700	0.203	0.227
J2238+0724	22:38:10.40	07:24:14.00	NULL	1.012	1	Q	NULL	0.115	0.012	0.014	0.264	0.005	0.005
J2241+0953	22:41:49.72	09:53:52.40	NULL	1.707	1	Q	NULL	0.044	NULL	NULL	0.149	0.000	0.000
CR2243+2021	22:43:54.74	20:21:3.80	2FGLJ2243.9+2021	NULL	NULL	B	HSP	0.105	0.009	0.010	1.850	0.024	0.024
J2245+0500	22:45:53.65	05:00:57.00	NULL	1.091	1	Q	NULL	0.060	0.009	0.011	0.172	0.002	0.002
BBJ2247+0000	22:47:30.20	00:00:6.01	2FGLJ2247.2-0002	NULL	NULL	B	ISP	0.483	0.059	0.075	0.247	0.019	0.019
J2249+2107	22:49:0.57	21:07:2.90	NULL	1.274	1	Q	NULL	0.314	NULL	NULL	0.023	0.000	0.000
J2250+3824	22:50:5.75	38:24:37.19	2FGLJ2250.0+3825	0.119	2	B	HSP	0.108	0.026	0.043	1.950	0.087	0.086
J2253+1942	22:53:7.37	19:42:34.60	NULL	0.284	1	Q	NULL	0.114	0.009	0.011	1.311	0.018	0.018
J2253+1608	22:53:57.75	16:08:53.60	2FGLJ2253.9+1609	0.859	1	Q	LSP	0.559	0.056	0.068	2.216	0.151	0.151
J2257+0243	22:57:17.56	02:43:17.60	NULL	2.089	1	Q	NULL	0.068	NULL	NULL	0.227	0.000	0.000
J2259-0811	22:59:0.69	-08:11:3.00	NULL	1.376	1	Q	NULL	0.149	NULL	NULL	0.092	0.000	0.000
CLJ2300+3137	23:00:22.84	31:37:4.37	2FGLJ2300.6+3139	NULL	NULL	U	NULL	0.128	0.015	0.018	0.389	0.008	0.008
J2300+1655	23:00:42.99	16:55:14.40	NULL	1.283	1	Q	NULL	0.241	NULL	NULL	0.018	0.000	0.000
J2301-0158	23:01:7.98	-01:58:4.60	NULL	0.778	1	Q	NULL	0.245	NULL	NULL	0.071	0.000	0.000
J2303+3853	23:03:4.06	38:53:48.40	NULL	NULL	NULL	U	NULL	0.061	NULL	NULL	0.351	0.000	0.000
J2307+3230	23:07:15.92	32:30:31.90	NULL	1.937	1	Q	NULL	0.198	NULL	NULL	0.025	0.000	0.000
J2307+1450	23:07:34.00	14:50:18.00	2FGLJ2308.0+1457	NULL	NULL	B	NULL	0.522	0.045	0.054	0.126	0.007	0.007
J2308+2008	23:08:11.64	20:08:42.20	NULL	0.25	1	Q	NULL	0.098	0.009	0.010	0.283	0.003	0.003
C2311+3425	23:11:5.33	34:25:10.90	2FGLJ2311.0+3425	1.817	2	Q	LSP	0.176	NULL	NULL	0.085	0.000	0.000
J2321+3204	23:21:54.95	32:04:7.60	2FGLJ2322.2+3206	1.489	2	Q	LSP	0.796	0.096	0.124	0.112	0.011	0.011
J2321+2732	23:21:59.86	27:32:46.40	2FGLJ2321.0+2737	1.253	2	Q	LSP	0.244	0.062	0.104	0.403	0.041	0.041
J2322+1843	23:22:28.56	18:43:24.90	NULL	1.725	1	Q	NULL	0.043	0.009	0.009	0.132	0.001	0.001
CRJ2322+3436	23:22:44.01	34:36:13.90	2FGLJ2322.6+3435	0.098	2	B	HSP	0.047	0.012	0.017	2.492	0.040	0.037
PKS2320-021	23:23:4.63	-01:50:48.08	1FGL_J2322.3-0153	1.774	2	Q	NULL	0.275	NULL	NULL	0.047	0.000	0.000
J2323-0317	23:23:31.95	-03:17:5.00	2FGLJ2323.6-0316	1.411	1	Q	LSP	0.396	0.064	0.089	0.492	0.045	0.045
1ES2321+419	23:23:52.10	42:10:58.69	2FGLJ2323.8+4212	NULL	NULL	B	HSP	0.506	0.046	0.054	0.732	0.042	0.042
PMNJ2324+0801	23:24:45.30	08:02:5.70	2FGLJ2324.6+0801	NULL	NULL	A	NULL	0.142	0.007	0.008	0.398	0.004	0.004
C2325+3957	23:25:17.87	39:57:36.50	2FGLJ2325.3+3957	NULL	NULL	B	LSP	0.069	0.018	0.027	0.396	0.010	0.010
NVSSJ232538+164641	23:25:38.10	16:46:41.40	2FGLJ2325.4+1650	NULL	NULL	A	ISP	0.145	0.013	0.016	0.312	0.006	0.006
J2327+0940	23:27:33.58	09:40:9.50	2FGLJ2327.5+0940	1.843	1	Q	LSP	0.122	0.015	0.018	0.140	0.003	0.003
J2327+1533	23:27:35.98	15:33:9.60	NULL	0.989	1	Q	NULL	0.049	0.006	0.007	0.309	0.002	0.002
J2329+0834	23:29:5.79	08:34:15.80	NULL	0.948	1	Q	NULL	0.363	0.028	0.032	0.024	0.001	0.001
NVSSJ232914+375414	23:29:14.20	37:54:14.60	2FGLJ2329.2+3755	0.264	3	B	HSP	0.068	0.016	0.023	0.502	0.012	0.012
J2330+3348	23:30:13.74	33:48:36.40	NULL	1.809	1	Q	NULL	0.132	NULL	NULL	0.116	0.000	0.000
J2330+1100	23:30:40.85	11:00:18.70	NULL	1.489	1	Q	NULL	0.036	NULL	NULL	0.114	0.000	0.000
J2334+0736	23:34:12.82	07:36:27.50	2FGLJ2334.3+0734	0.401	1	Q	LSP	0.129	0.019	0.025	0.367	0.011	0.011
BBJ2334+1408	23:34:53.80	14:32:13.99	2FGLJ2334.8+1431	NULL	NULL	B	NULL	0.263	0.027	0.032	0.359	0.014	0.014
J2335-0131	23:35:20.41	-01:31:9.60	NULL	1.184	1	Q	NULL	0.075	NULL	NULL	0.170	0.000	0.000
J2336-1451	23:36:57.70	-14:51:21.60	NULL	NULL	NULL	U	NULL	0.188	0.036	0.048	0.136	0.007	0.007
J2337-0230	23:37:57.34	-02:30:57.60	2FGLJ2338.1-0229	1.072	1	Q	LSP	0.664	0.140	0.227	0.255	0.047	0.048
J2340+2641	23:40:29.04	26:41:56.80	NULL	0.372	1	B	NULL	0.064	NULL	NULL	0.038	0.000	0.000
J2343+2339	23:43:12.38	23:39:45.70	NULL	1.328	1	Q	NULL	0.239	0.027	0.032	0.120	0.005	0.005
J2343+1543	23:43:42.75	15:43:3.00	NULL	1.445	1	Q	NULL	0.580	0.063	0.077	0.053	0.004	0.004
J2346+0930	23:46:36.83	09:30:45.50	NULL	0.677	1	Q	NULL	0.108	0.018	0.025	1.204	0.033	0.034
J2348-0425	23:48:11.76	-04:25:56.40	NULL	1.106	1	Q	NULL	0.217	0.028	0.035	0.128	0.005	0.005
CLJ2352+1749	23:52:5.84	17:49:13.78	2FGLJ2352.0+1753	NULL	NULL	U	NULL	0.327	0.031	0.038	0.225	0.010	0.010
J2354-1513	23:54:30.20	-15:13:11.20	NULL	2.675	1	Q	NULL	0.137	NULL	NULL	0.123	0.000	0.000
J2357-0152	23:57:25.14	-01:52:15.50	NULL	0.812	1	B	NULL	0.388	0.073	0.107	0.099	0.010	0.011
J2357-1125	23:57:31.20	-11:25:39.20	NULL	0.96	1	Q	NULL	0.120	0.023	0.031	0.251	0.009	0.009
J2358-1020	23:58:10.88	-10:20:8.60	NULL	1.639	1	Q	NULL	0.436	0.090	0.140	0.161	0.021	0.022
J2358+0430	23:58:28.85	04:30:24.80	NULL	NULL	NULL	U	NULL	0.095	NULL	NULL	0.078	0.000	0.000
J2358+1955	23:58:46.09	19:55:20.30	NULL	1.066	1	Q	NULL	0.068	0.007	0.008	0.255	0.002	0.002


==> anc/online_table6.txt <==
OVRO name	Right Ascension	Declination	Fermi association	Redshift	Redshift reference	Opt. Class	SED class	intrinsic mod. index	mod. index error low	 mod. index error high	instrinsic mean flux density	flux density error low	flux density error high
J0001-1551	00:01:5.33	-15:51:7.10	NULL	2.044	1	Q	NULL	0.130	NULL	NULL	0.215	0.000	0.000
CRJ0001-0746	00:01:18.03	-07:46:27.01	2FGLJ0000.9-0748	NULL	NULL	B	ISP	0.327	0.044	0.057	0.458	0.028	0.028
J0003+2129	00:03:19.35	21:29:44.40	NULL	0.45	1	A	NULL	0.252	NULL	NULL	0.035	0.000	0.000
J0004-1148	00:04:4.92	-11:48:58.40	NULL	NULL	NULL	B	NULL	0.350	0.059	0.075	0.059	0.004	0.005
J0004+2019	00:04:35.76	20:19:42.20	NULL	0.677	1	B	NULL	1.139	0.353	0.793	0.298	0.113	0.165
J0005-1648	00:05:17.93	-16:48:4.70	NULL	NULL	NULL	U	NULL	0.082	0.019	0.022	0.419	0.009	0.009
J0005+0524	00:05:20.21	05:24:10.70	NULL	1.9	1	Q	NULL	0.044	NULL	NULL	1.383	0.000	0.000
J0005+3820	00:05:57.18	38:20:15.20	2FGLJ0006.1+3821	0.229	1	Q	LSP	0.105	NULL	NULL	0.267	0.000	0.000
J0006-0623	00:06:13.89	-06:23:35.30	NULL	0.347	1	B	NULL	0.387	0.056	0.072	0.308	0.023	0.023
J0006+2422	00:06:48.79	24:22:36.50	NULL	1.684	1	Q	NULL	0.100	NULL	NULL	0.130	0.000	0.000
MG4J000800+4712	00:07:59.80	47:12:7.50	2FGLJ0007.8+4713	0.28	3	B	LSP	0.222	0.067	0.097	0.126	0.010	0.011
J0009+0628	00:09:3.93	06:28:21.20	1FGL_J0008.9+0635	NULL	NULL	B	LSP	0.224	0.030	0.036	0.275	0.011	0.011
GB6J0009+0625	00:09:16.90	06:25:53.70	NULL	NULL	NULL	A	NULL	0.165	NULL	NULL	0.063	0.000	0.000
J0010+2047	00:10:28.74	20:47:49.70	NULL	0.6	1	Q	NULL	0.192	0.032	0.037	0.092	0.003	0.004
J0010+1058	00:10:31.01	10:58:29.50	NULL	0.089	1	A	NULL	0.149	0.016	0.019	3.453	0.077	0.078
J0010+1724	00:10:33.99	17:24:18.80	NULL	1.601	1	Q	NULL	0.171	0.021	0.025	0.681	0.020	0.020
J0011+0057	00:11:30.40	00:57:51.80	1FGL_J0011.1+0050	1.492	1	Q	LSP	1.668	NULL	NULL	0.052	0.000	0.000
J0013-1513	00:13:20.71	-15:13:47.90	NULL	1.838	1	Q	NULL	0.334	NULL	NULL	0.060	0.000	0.000
J0013-0423	00:13:54.13	-04:23:52.30	NULL	1.075	1	Q	NULL	0.536	0.116	0.166	0.035	0.005	0.005
J0013+1910	00:13:56.38	19:10:41.90	2FGLJ0013.8+1907	NULL	NULL	B	NULL	0.389	0.048	0.060	0.201	0.013	0.013
J0015-1812	00:15:2.49	-18:12:50.90	NULL	0.743	1	Q	NULL	0.352	0.057	0.073	0.077	0.006	0.006
J0016-0015	00:16:11.09	00:15:12.50	2FGLJ0017.4-0018	1.574	1	Q	LSP	0.235	NULL	NULL	0.037	0.000	0.000
J0017-0512	00:17:35.82	-05:12:41.70	2FGLJ0017.6-0510	0.227	1	Q	LSP	0.359	0.052	0.068	0.485	0.035	0.035
BBJ0018+2947	00:18:27.75	29:47:30.41	2FGLJ0018.5+2945	NULL	NULL	B	HSP	0.145	NULL	NULL	0.194	0.000	0.000
J0019+2021	00:19:37.85	20:21:45.60	1FGL_J0019.3+2017	NULL	NULL	B	LSP	0.428	NULL	NULL	0.039	0.000	0.000
J0019+2602	00:19:39.78	26:02:52.30	NULL	0.284	1	Q	NULL	0.064	0.013	0.014	1.767	0.024	0.024
1RXS002209.2-185333	00:22:9.10	-18:53:32.80	2FGLJ0022.2-1853	NULL	NULL	A	HSP	0.259	0.036	0.045	0.703	0.036	0.036
J0022+0608	00:22:32.44	06:08:4.20	2FGLJ0022.5+0607	NULL	NULL	B	LSP	0.351	0.043	0.054	0.198	0.012	0.012
J0023+4456	00:23:35.44	44:56:35.80	2FGLJ0023.2+4454	1.062	1	Q	NULL	1.752	NULL	NULL	0.066	0.000	0.000
CLJ0024+0349	00:24:45.22	03:49:3.57	2FGLJ0024.5+0346	NULL	NULL	U	NULL	0.656	0.091	0.120	0.076	0.008	0.008
J0027+2241	00:27:15.37	22:41:58.20	NULL	1.108	1	Q	NULL	0.124	0.016	0.019	0.866	0.018	0.019
J0029+0554	00:29:45.90	05:54:40.70	NULL	1.317	1	Q	NULL	0.178	NULL	NULL	0.084	0.000	0.000
RBS76	00:33:34.30	-19:21:33.98	2FGLJ0033.5-1921	0.61	2	B	HSP	0.275	0.037	0.047	1.288	0.069	0.069
J0035-1305	00:35:47.77	-13:05:11.30	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0037+2141	00:37:23.54	21:41:53.20	NULL	0.598	1	B	NULL	0.514	NULL	NULL	0.025	0.000	0.000
NVSSJ003750+123818	00:37:50.80	12:38:18.60	2FGLJ0037.8+1238	NULL	NULL	B	HSP	0.114	0.014	0.017	1.682	0.032	0.032
BZBJ0038+0013	00:38:8.50	00:13:36.00	2FGLJ0038.1+0015	NULL	NULL	B	NULL	0.168	0.030	0.034	0.067	0.002	0.002
J0038+1227	00:38:18.02	12:27:31.20	NULL	NULL	NULL	U	NULL	0.032	NULL	NULL	1.077	0.000	0.000
J0038-0329	00:38:20.79	-03:29:59.00	NULL	1.858	1	Q	NULL	0.062	NULL	NULL	0.508	0.000	0.000
J0038+1856	00:38:28.89	18:56:17.70	NULL	1.193	1	Q	NULL	0.204	0.040	0.044	0.052	0.002	0.002
J0040-0146	00:40:57.61	-01:46:32.10	NULL	1.176	1	Q	NULL	0.185	0.027	0.033	0.177	0.006	0.006
J0042+2320	00:42:4.55	23:20:1.20	1FGL_J0041.9+2318	1.426	1	Q	NULL	0.307	0.073	0.089	0.028	0.002	0.002
CLJ0043+3426	00:43:48.85	34:26:26.12	2FGLJ0043.7+3426	NULL	NULL	U	NULL	0.693	NULL	NULL	0.060	0.000	0.000
BBJ0045+2127	00:45:19.20	21:27:42.01	2FGLJ0045.3+2127	NULL	NULL	B	HSP	0.140	0.016	0.019	0.789	0.017	0.017
GB6J0045+1217	00:45:43.30	12:17:9.90	2FGLJ0045.5+1218	NULL	NULL	A	HSP	0.233	0.023	0.027	0.632	0.020	0.021
J0046+3900	00:46:47.58	39:00:47.20	NULL	0.958	1	Q	NULL	1.098	NULL	NULL	0.023	0.000	0.000
J0047+2435	00:47:43.88	24:35:16.10	NULL	0.62	1	Q	NULL	0.840	NULL	NULL	0.032	0.000	0.000
CLJ0048+2235	00:48:2.62	22:35:24.21	2FGLJ0047.9+2232	NULL	NULL	U	LSP	0.884	0.175	0.278	0.162	0.032	0.033
J0048+3157	00:48:47.14	31:57:25.10	NULL	0.014	1	A	NULL	0.062	NULL	NULL	24.180	0.000	0.000
J0049+0237	00:49:43.24	02:37:3.80	2FGLJ0050.2+0234	NULL	NULL	B	NULL	0.486	0.052	0.064	0.251	0.017	0.017
J0050-0452	00:50:21.53	-04:52:20.70	2FGLJ0050.1-0452	0.92	1	Q	NULL	0.458	0.066	0.086	0.080	0.007	0.007
J0050-0929	00:50:41.32	-09:29:5.20	2FGLJ0050.6-0929	0.635	4	B	ISP	0.505	0.061	0.077	2.093	0.162	0.163
J0051-0650	00:51:8.21	-06:50:2.20	2FGLJ0051.0-0648	1.975	1	Q	LSP	0.893	0.146	0.209	0.104	0.015	0.015
J0052+4402	00:52:27.83	44:02:54.50	NULL	2.624	1	Q	NULL	0.088	NULL	NULL	0.268	0.000	0.000
J0056+1625	00:56:55.29	16:25:13.30	NULL	0.206	1	B	NULL	0.384	0.071	0.091	0.027	0.002	0.003
J0057+2218	00:57:33.32	22:18:41.30	NULL	NULL	NULL	B	NULL	0.341	0.115	0.162	0.029	0.004	0.004
J0057+3021	00:57:48.89	30:21:8.80	NULL	0.016	1	A	NULL	0.080	0.028	0.046	234.250	9.060	9.069
C0058+3311	00:58:32.07	33:11:17.20	2FGLJ0057.9+3311	1.371	2	B	NULL	0.908	0.217	0.388	0.173	0.044	0.046
J0058+0620	00:58:33.81	06:20:6.10	NULL	0.592	1	Q	NULL	0.556	0.106	0.154	0.036	0.005	0.005
1RXS005916.3-015030	00:59:16.80	-01:50:17.50	2FGLJ0059.2-0151	NULL	NULL	A	HSP	0.054	NULL	NULL	0.669	0.000	0.000
C0100+0745	01:00:20.79	07:45:51.40	2FGLJ0100.2+0746	NULL	NULL	U	NULL	0.401	0.118	0.156	0.011	0.001	0.002
J0100+3345	01:00:38.29	33:45:6.20	NULL	2.144	1	Q	NULL	0.231	NULL	NULL	0.042	0.000	0.000
J0101+0605	01:01:14.67	06:05:44.50	NULL	NULL	NULL	U	NULL	0.522	0.091	0.120	0.020	0.002	0.002
J0102+4214	01:02:27.15	42:14:18.99	2FGLJ0102.3+4216	0.874	2	Q	NULL	0.372	0.069	0.092	0.059	0.005	0.006
CLJ0105+3928	01:05:9.20	39:28:15.29	2FGLJ0105.3+3930	NULL	NULL	U	NULL	0.521	0.090	0.129	0.209	0.025	0.025
J0106+3402	01:06:0.29	34:02:3.00	NULL	0.579	1	B	NULL	3.813	NULL	NULL	0.050	0.000	0.000
J0106+2539	01:06:10.97	25:39:30.50	NULL	0.199	1	N	NULL	0.050	NULL	NULL	0.650	0.000	0.000
J0108+0135	01:08:38.77	01:35:0.30	2FGLJ0108.6+0135	2.107	1	Q	LSP	0.168	0.023	0.027	0.224	0.006	0.007
J0109+1816	01:09:8.18	18:16:7.50	2FGLJ0109.0+1817	0.145	2	B	HSP	0.249	0.027	0.032	0.598	0.022	0.023
J0110-0741	01:10:50.02	-07:41:41.20	NULL	1.776	1	Q	NULL	0.129	NULL	NULL	0.116	0.000	0.000
J0111-1317	01:11:56.86	-13:17:1.10	NULL	2.42	1	Q	NULL	0.415	0.094	0.133	0.060	0.007	0.008
J0112+2244	01:12:5.82	22:44:38.80	2FGLJ0112.1+2245	0.265	1	B	ISP	0.212	0.023	0.028	3.836	0.127	0.128
J0112+3522	01:12:12.94	35:22:19.30	NULL	0.45	1	Q	NULL	0.279	NULL	NULL	0.247	0.000	0.000
J0112+3208	01:12:50.33	32:08:17.60	2FGLJ0112.8+3208	0.603	3	Q	LSP	0.478	0.063	0.082	0.459	0.037	0.037
J0113+0222	01:13:43.14	02:22:17.30	NULL	0.047	1	B	NULL	0.044	0.009	0.010	5.781	0.057	0.059
J0113+1324	01:13:54.51	13:24:52.50	NULL	0.685	2	Q	NULL	0.216	0.032	0.038	0.166	0.006	0.006
GB6J0114+1325	01:14:52.60	13:25:36.40	NULL	NULL	NULL	B	NULL	0.308	0.036	0.045	0.557	0.028	0.028
J0115+1324	01:15:11.07	13:24:46.40	NULL	NULL	NULL	U	NULL	0.125	0.015	0.018	0.989	0.022	0.022
J0115-0127	01:15:17.10	-01:27:4.60	NULL	1.365	1	Q	NULL	0.134	NULL	NULL	0.227	0.000	0.000
CLJ0115+0356	01:15:40.51	03:56:43.30	2FGLJ0115.4+0358	NULL	NULL	U	NULL	0.324	0.033	0.040	0.414	0.019	0.019
BBJ0115+2519	01:15:46.10	25:19:53.00	2FGLJ0115.7+2518	NULL	NULL	B	HSP	0.106	0.016	0.019	0.602	0.012	0.012
J0116-1136	01:16:12.52	-11:36:15.40	2FGLJ0116.0-1134	0.672	1	Q	LSP	0.348	0.042	0.053	0.381	0.022	0.022
J0117+1418	01:17:25.20	14:18:12.40	NULL	0.839	1	Q	NULL	0.519	NULL	NULL	0.023	0.000	0.000
J0121+1127	01:21:29.00	11:27:0.50	NULL	2.465	1	Q	NULL	0.051	NULL	NULL	0.459	0.000	0.000
J0121+1149	01:21:41.60	11:49:50.40	NULL	0.57	1	Q	NULL	0.109	NULL	NULL	0.115	0.000	0.000
J0121+0422	01:21:56.77	04:22:27.50	NULL	0.637	1	Q	NULL	0.286	0.037	0.045	0.070	0.003	0.004
J0122+2502	01:22:38.81	25:02:31.80	NULL	2.025	1	Q	NULL	0.118	NULL	NULL	0.115	0.000	0.000
J0123+2615	01:23:43.04	26:15:22.40	NULL	0.849	1	Q	NULL	0.169	NULL	NULL	0.110	0.000	0.000
PMNJ0124-0624	01:24:50.40	-06:25:1.80	2FGLJ0124.5-0621	NULL	NULL	B	NULL	0.513	0.075	0.101	0.110	0.011	0.011
J0124+2805	01:24:55.88	28:05:11.40	NULL	0.71	1	Q	NULL	0.097	0.025	0.027	0.184	0.004	0.005
J0125-0005	01:25:28.84	00:05:56.00	NULL	1.077	1	Q	NULL	0.086	NULL	NULL	0.693	0.000	0.000
J0126+2559	01:26:42.79	25:59:1.30	NULL	2.37	1	Q	NULL	0.081	NULL	NULL	0.300	0.000	0.000
NVSSJ012713+032259	01:27:13.90	03:22:58.90	2FGLJ0127.2+0324	NULL	NULL	A	HSP	0.248	0.026	0.031	0.425	0.015	0.015
J0127-0821	01:27:16.31	-08:21:29.00	NULL	0.362	1	B	NULL	0.324	0.044	0.056	0.134	0.008	0.008
CLJ0128+4439	01:28:41.34	44:39:17.96	1FGL_J0128.6+4439	0.228	2	Q	NULL	0.968	NULL	NULL	0.053	0.000	0.000
J0130+0842	01:30:27.64	08:42:46.20	NULL	0.725	1	Q	NULL	0.317	0.041	0.047	0.045	0.002	0.002
J0132-1654	01:32:43.49	-16:54:48.50	2FGLJ0132.8-1654	1.02	1	Q	LSP	0.401	0.064	0.086	0.353	0.031	0.031
J0132+4325	01:32:44.13	43:25:32.70	NULL	NULL	NULL	U	NULL	0.347	0.071	0.101	0.062	0.006	0.007
BBJ0136+3905	01:36:32.40	39:05:58.99	2FGLJ0136.5+3905	NULL	NULL	B	HSP	0.116	0.015	0.018	1.936	0.041	0.041
J0137+3122	01:37:8.73	31:22:35.80	NULL	1.716	1	Q	NULL	0.921	NULL	NULL	0.021	0.000	0.000
3C48	01:37:41.30	33:09:35.13	NULL	NULL	NULL	U	NULL	0.039	NULL	NULL	1.730	0.000	0.000
J0140-1532	01:40:4.44	-15:32:55.70	NULL	0.819	1	Q	NULL	0.058	NULL	NULL	0.686	0.000	0.000
J0141-0928	01:41:25.83	-09:28:43.70	2FGLJ0141.5-0928	0.5	1	B	ISP	0.392	0.045	0.056	0.506	0.031	0.031
J0141-0202	01:41:33.79	-02:02:21.50	NULL	1.281	1	Q	NULL	0.313	0.061	0.078	0.036	0.003	0.003
J0143+4129	01:43:3.18	41:29:20.40	NULL	0.825	1	Q	NULL	0.225	0.061	0.072	0.047	0.003	0.003
C0144+2705	01:44:33.56	27:05:3.10	2FGLJ0144.6+2704	NULL	NULL	B	LSP	0.402	0.050	0.062	0.129	0.008	0.009
J0148+3854	01:48:24.38	38:54:5.20	NULL	1.442	1	Q	NULL	0.101	NULL	NULL	0.271	0.000	0.000
PMNJ0148+0129	01:48:33.70	01:29:0.80	2FGLJ0148.6+0127	NULL	NULL	A	NULL	0.188	0.035	0.041	0.075	0.003	0.003
J0148+4215	01:48:44.58	42:15:19.40	NULL	3.242	1	Q	NULL	1.425	NULL	NULL	0.046	0.000	0.000
J0149+0555	01:49:22.37	05:55:53.60	NULL	2.345	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0151-1732	01:51:6.08	-17:32:44.70	NULL	NULL	NULL	U	NULL	0.076	NULL	NULL	0.313	0.000	0.000
J0151+2744	01:51:27.15	27:44:41.80	NULL	1.26	1	Q	NULL	1.035	NULL	NULL	0.016	0.000	0.000
J0152+2207	01:52:18.06	22:07:7.70	NULL	1.32	1	Q	NULL	0.392	0.065	0.084	0.109	0.009	0.009
PMNJ0152+0146	01:52:39.40	01:47:16.90	2FGLJ0152.6+0148	0.08	3	B	HSP	0.112	NULL	NULL	3.958	0.000	0.000
CR0154+0823	01:54:2.77	08:23:51.10	2FGLJ0153.9+0823	NULL	NULL	B	ISP	0.258	0.031	0.038	0.851	0.038	0.038
BBJ0154+4433	01:54:54.50	44:33:36.00	2FGLJ0154.9+4434	NULL	NULL	B	NULL	0.500	0.096	0.144	0.264	0.035	0.036
J0155+2230	01:55:58.94	22:30:11.90	NULL	1.456	1	Q	NULL	0.495	NULL	NULL	0.027	0.000	0.000
MG4J015630+3913	01:56:31.30	39:14:31.40	2FGLJ0156.4+3909	NULL	NULL	A	NULL	0.362	0.050	0.063	0.196	0.013	0.013
BBJ0159+1047	01:59:34.30	10:47:4.99	2FGLJ0159.5+1046	0.195	2	B	HSP	0.177	0.020	0.023	0.511	0.014	0.014
J0200-1356	02:00:58.32	-13:56:18.00	NULL	NULL	NULL	U	NULL	0.725	NULL	NULL	0.027	0.000	0.000
J0202+3943	02:02:1.66	39:43:21.60	NULL	0.78	1	Q	NULL	0.125	NULL	NULL	0.398	0.000	0.000
J0202-0559	02:02:6.87	-05:59:0.30	NULL	0.189	1	Q	NULL	0.079	NULL	NULL	0.449	0.000	0.000
J0202-1948	02:02:13.85	-19:48:19.50	NULL	0.493	1	Q	NULL	0.131	0.031	0.036	0.144	0.005	0.005
RXJ0202.4+08	02:02:26.40	08:49:13.01	1FGL_J0202.1+0849	NULL	NULL	B	LSP	0.185	0.025	0.029	0.126	0.004	0.004
J0202+4205	02:02:43.65	42:05:16.30	NULL	NULL	NULL	B	NULL	0.373	0.085	0.135	0.167	0.021	0.022
NVSSJ020344+304238	02:03:44.10	30:42:38.10	NULL	0.761	3	B	NULL	0.785	0.116	0.161	0.287	0.037	0.037
J0203+1134	02:03:46.66	11:34:45.40	NULL	3.61	1	Q	NULL	0.089	NULL	NULL	0.065	0.000	0.000
J0204+4005	02:04:5.20	40:05:3.50	NULL	0.072	1	N	NULL	0.077	NULL	NULL	2.673	0.000	0.000
J0204+1514	02:04:50.41	15:14:11.00	2FGLJ0205.0+1514	0.405	1	A	NULL	1.032	NULL	NULL	0.012	0.000	0.000
J0204-1701	02:04:57.67	-17:01:19.80	2FGLJ0205.3-1657	1.74	1	Q	LSP	0.148	0.026	0.032	0.466	0.015	0.015
J0205+3212	02:05:4.93	32:12:30.10	2FGLJ0205.4+3211	1.466	1	Q	LSP	0.098	NULL	NULL	0.251	0.000	0.000
J0205+3932	02:05:14.00	39:32:57.00	NULL	0.454	1	Q	NULL	0.670	NULL	NULL	0.164	0.000	0.000
J0206-1150	02:06:26.08	-11:50:39.70	2FGLJ0206.5-1149	1.663	1	Q	LSP	0.615	0.093	0.127	0.087	0.010	0.010
BBJ0208+3523	02:08:38.19	35:23:12.70	1FGL_J0208.6+3522	0.318	2	B	HSP	0.455	NULL	NULL	0.089	0.000	0.000
J0209+1352	02:09:36.00	13:52:0.70	NULL	0.631	1	Q	NULL	0.285	0.042	0.049	0.043	0.002	0.002
J0211+1051	02:11:13.18	10:51:34.80	2FGLJ0211.2+1050	NULL	NULL	B	ISP	0.417	0.056	0.073	6.127	0.473	0.475
J0211-1558	02:11:49.76	-15:58:18.90	NULL	0.177	1	Q	NULL	0.071	NULL	NULL	0.259	0.000	0.000
CLJ0212+2244	02:12:52.84	22:44:52.23	2FGLJ0213.1+2245	0.459	2	B	HSP	0.271	0.039	0.051	0.705	0.039	0.040
J0213+1820	02:13:10.53	18:20:25.40	NULL	1.818	1	Q	NULL	0.214	NULL	NULL	0.046	0.000	0.000
J0215-0222	02:15:42.02	-02:22:56.80	NULL	1.178	1	Q	NULL	0.412	NULL	NULL	0.023	0.000	0.000
PKS0214-085	02:17:2.66	-08:20:52.30	2FGLJ0217.5-0813	0.607	2	Q	LSP	0.306	0.046	0.056	0.086	0.005	0.005
J0217+0837	02:17:17.13	08:37:3.90	2FGLJ0217.4+0836	1.4	1	B	ISP	0.216	0.026	0.031	1.749	0.059	0.059
J0217+0144	02:17:48.96	01:44:49.70	2FGLJ0217.9+0143	1.715	1	Q	LSP	0.911	0.139	0.197	0.435	0.063	0.063
1RXSJ021905.8-17250	02:19:5.50	-17:25:13.60	2FGLJ0219.1-1725	0.128	3	B	HSP	0.092	NULL	NULL	0.672	0.000	0.000
J0219+0120	02:19:7.03	01:20:59.70	NULL	1.623	1	Q	NULL	0.101	NULL	NULL	0.101	0.000	0.000
J0219-1842	02:19:21.16	-18:42:38.80	NULL	NULL	NULL	B	NULL	0.378	0.054	0.069	0.157	0.011	0.011
J0221+3556	02:21:5.47	35:56:13.70	2FGLJ0221.0+3555	0.944	1	Q	NULL	0.353	NULL	NULL	0.062	0.000	0.000
J0222-1615	02:22:0.73	-16:15:16.60	2FGLJ0222.0-1615	0.698	1	Q	LSP	0.443	0.063	0.082	0.089	0.007	0.008
3C66A	02:22:39.60	43:02:7.00	2FGLJ0222.6+4302	NULL	NULL	B	ISP	0.391	0.099	0.174	7.349	1.165	1.193
1RXS022314.6-111741	02:23:14.10	-11:17:37.70	2FGLJ0223.0-1118	0.042109	3	A	HSP	0.138	0.032	0.038	0.275	0.010	0.010
J0224+0659	02:24:28.43	06:59:23.30	NULL	0.511	1	Q	NULL	0.279	0.035	0.042	0.152	0.007	0.007
J0225+1846	02:25:4.67	18:46:48.80	NULL	2.69	1	Q	NULL	0.119	NULL	NULL	0.116	0.000	0.000
J0226-1843	02:26:47.63	-18:43:39.20	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0230+4032	02:30:45.71	40:32:53.10	2FGLJ0230.8+4031	1.019	1	Q	NULL	0.178	0.041	0.051	0.129	0.006	0.007
J0231+1322	02:31:45.89	13:22:54.70	NULL	2.065	1	Q	NULL	0.069	NULL	NULL	0.357	0.000	0.000
1ES0229+200	02:32:48.60	20:17:17.00	NULL	NULL	NULL	U	NULL	0.065	NULL	NULL	1.508	0.000	0.000
J0237+0526	02:37:14.04	05:26:49.90	NULL	0.562	1	Q	NULL	0.324	0.049	0.060	0.089	0.005	0.006
J0237+2848	02:37:52.41	28:48:9.00	2FGLJ0237.8+2846	1.207	1	Q	LSP	0.782	0.109	0.148	0.473	0.056	0.057
J0238+1636	02:38:38.93	16:36:59.30	2FGLJ0238.7+1637	0.94	1	Q	LSP	1.440	0.242	0.362	0.336	0.060	0.064
J0239-0234	02:39:45.47	-02:34:41.00	NULL	1.116	1	Q	NULL	0.518	0.075	0.096	0.055	0.005	0.005
J0239+0416	02:39:51.27	04:16:21.40	NULL	0.978	1	Q	NULL	0.069	NULL	NULL	0.334	0.000	0.000
J0240+4216	02:40:5.25	42:16:22.50	NULL	1.701	1	Q	NULL	0.355	NULL	NULL	0.068	0.000	0.000
J0240+1848	02:40:42.82	18:48:0.10	NULL	1.297	1	Q	NULL	0.277	0.034	0.040	0.076	0.003	0.003
J0242+2653	02:42:20.83	26:53:37.70	NULL	1.851	1	Q	NULL	0.417	NULL	NULL	0.048	0.000	0.000
J0242+1742	02:42:24.27	17:42:58.80	NULL	NULL	NULL	U	NULL	0.349	0.050	0.060	0.038	0.002	0.002
J0242+1101	02:42:29.17	11:01:0.70	NULL	2.68	1	Q	NULL	0.228	0.060	0.070	0.034	0.002	0.002
J0243-0550	02:43:12.47	-05:50:55.30	NULL	1.801	1	Q	NULL	0.192	NULL	NULL	0.132	0.000	0.000
B20242+23	02:45:16.86	24:05:35.20	2FGLJ0245.1+2406	2.243	2	Q	LSP	0.158	0.031	0.034	0.083	0.003	0.003
J0245-1107	02:45:24.95	-11:07:16.80	NULL	0.099	1	G	NULL	0.037	NULL	NULL	2.829	0.000	0.000
J0246-1236	02:46:58.47	-12:36:30.90	NULL	2.201	1	Q	NULL	0.093	NULL	NULL	0.254	0.000	0.000
J0249+0619	02:49:18.02	06:19:52.00	NULL	1.881	1	Q	NULL	0.065	NULL	NULL	0.218	0.000	0.000
J0250+1708	02:50:17.41	17:08:8.30	NULL	1.1	2	Q	NULL	0.207	0.041	0.045	0.029	0.001	0.001
J0251+3734	02:51:59.17	37:34:18.10	NULL	1.818	1	Q	NULL	0.638	NULL	NULL	0.027	0.000	0.000
MG3J025334+3217	02:53:33.40	32:17:21.30	2FGLJ0253.4+3218	NULL	NULL	A	NULL	1.414	0.301	0.506	0.127	0.030	0.034
J0254+2343	02:54:24.72	23:43:26.50	NULL	1.988	1	Q	NULL	0.248	0.043	0.049	0.037	0.002	0.002
J0254+3931	02:54:42.63	39:31:34.70	NULL	0.291	1	Q	NULL	0.218	0.045	0.063	0.510	0.032	0.033
J0256+1542	02:56:54.92	15:42:43.20	NULL	NULL	NULL	U	NULL	0.223	0.040	0.045	0.029	0.001	0.001
J0257-1212	02:57:41.00	-12:12:1.50	2FGLJ0257.7-1213	1.391	2	Q	NULL	0.137	0.036	0.039	0.118	0.004	0.004
J0257+1847	02:57:45.63	18:47:5.40	NULL	0.427	1	Q	NULL	0.225	NULL	NULL	0.085	0.000	0.000
C0258+2030	02:58:7.31	20:30:1.60	NULL	NULL	NULL	B	NULL	0.149	0.023	0.026	0.094	0.003	0.003
J0258+0541	02:58:50.53	05:41:8.00	NULL	1.381	1	Q	NULL	0.345	0.059	0.073	0.060	0.004	0.004
J0259+0747	02:59:27.08	07:47:39.60	2FGLJ0259.5+0740	0.893	2	Q	LSP	0.922	0.140	0.197	0.133	0.019	0.019
CRJ0305-0607	03:05:0.57	-06:07:41.48	1FGL_J0305.0-0601	NULL	NULL	B	NULL	0.328	0.043	0.053	0.110	0.006	0.006
NGC1218	03:08:26.24	04:06:39.90	1FGL_J0308.3+0403	0.029	2	A	NULL	0.052	NULL	NULL	57.983	0.000	0.000
J0309+1029	03:09:3.62	10:29:16.30	2FGLJ0309.1+1027	0.863	1	Q	LSP	0.590	0.077	0.101	0.165	0.016	0.016
J0309-0559	03:09:23.29	-05:59:20.40	NULL	0.745	1	Q	NULL	0.202	0.032	0.037	0.071	0.003	0.003
NVSSJ030943-074427	03:09:43.10	-07:44:27.30	2FGLJ0309.3-0743	NULL	NULL	A	HSP	0.108	0.016	0.019	0.646	0.013	0.013
J0310+3814	03:10:49.88	38:14:53.80	2FGLJ0310.7+3813	0.816	1	Q	LSP	0.727	0.140	0.219	0.187	0.032	0.033
J0312+0133	03:12:43.60	01:33:17.50	2FGLJ0312.6+0132	0.664	1	Q	NULL	0.194	0.026	0.031	0.150	0.005	0.005
J0315-1656	03:15:27.68	-16:56:29.70	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0315-1031	03:15:56.87	-10:31:39.40	2FGLJ0315.8-1024	1.565	2	Q	NULL	0.197	0.043	0.048	0.078	0.003	0.003
BBJ0316+0904	03:16:12.70	09:04:44.00	2FGLJ0316.1+0904	NULL	NULL	B	HSP	0.333	0.033	0.040	1.632	0.074	0.074
J0319-1613	03:19:5.53	-16:13:47.00	NULL	1.618	1	Q	NULL	0.272	0.046	0.056	0.060	0.004	0.004
J0319+1901	03:19:51.26	19:01:31.30	NULL	0.296	1	Q	NULL	0.046	NULL	NULL	0.142	0.000	0.000
0317+185	03:19:51.80	18:45:34.20	2FGLJ0319.6+1849	0.19	2	B	HSP	0.150	0.015	0.017	0.458	0.009	0.009
BBJ0321+2326	03:21:59.90	23:36:11.02	2FGLJ0322.0+2336	NULL	NULL	B	HSP	0.094	0.012	0.014	0.668	0.010	0.010
B20321+33	03:24:41.20	34:10:45.01	2FGLJ0324.8+3408	0.061	2	A	NULL	0.050	0.012	0.013	3.423	0.038	0.040
J0325+2224	03:25:36.81	22:24:0.40	2FGLJ0326.1+2226	2.066	1	Q	LSP	0.344	0.041	0.049	0.088	0.004	0.004
RBS421	03:25:41.20	-16:46:16.00	2FGLJ0325.6-1650	0.291	2	B	HSP	0.228	0.027	0.032	0.698	0.026	0.026
BBJ0326+0225	03:26:13.90	02:25:14.02	2FGLJ0326.1+0224	0.147	2	B	HSP	0.069	NULL	NULL	0.879	0.000	0.000
J0327+0044	03:27:59.22	00:44:22.70	NULL	1.357	1	Q	NULL	0.079	0.020	0.021	0.225	0.004	0.004
J0329+3510	03:29:15.36	35:10:6.00	NULL	NULL	NULL	U	NULL	0.074	0.016	0.018	0.512	0.008	0.009
NVSSJ033223-111951	03:32:23.20	-11:19:51.40	2FGLJ0332.5-1118	NULL	NULL	A	HSP	0.213	0.033	0.039	0.254	0.010	0.010
TXS0330+291	03:33:49.00	29:16:31.40	2FGLJ0333.7+2918	NULL	NULL	A	ISP	0.251	0.027	0.033	0.829	0.032	0.032
J0334+0800	03:34:53.32	08:00:14.50	NULL	1.982	1	Q	NULL	0.724	0.317	0.988	0.036	0.021	0.025
0333+321	03:36:30.11	32:18:29.34	NULL	1.263	2	Q	NULL	0.040	NULL	NULL	0.946	0.000	0.000
J0336-1302	03:36:35.03	-13:02:4.80	NULL	1.303	1	Q	NULL	0.454	0.071	0.091	0.071	0.006	0.006
J0339-0133	03:39:0.99	-01:33:17.60	NULL	NULL	NULL	U	NULL	0.103	NULL	NULL	0.082	0.000	0.000
PKS0336-177	03:39:13.71	-17:36:0.79	2FGLJ0339.2-1734	0.065	2	A	NULL	0.078	NULL	NULL	5.170	0.000	0.000
J0339-0146	03:39:30.94	-01:46:35.80	2FGLJ0339.4-0144	0.852	1	Q	LSP	0.422	0.050	0.063	0.487	0.032	0.033
J0341+3352	03:41:9.98	33:52:21.60	NULL	0.725	1	Q	NULL	2.531	NULL	NULL	0.028	0.000	0.000
CLJ0342+3859	03:42:16.27	38:59:6.26	2FGLJ0342.4+3859	NULL	NULL	U	NULL	0.738	0.149	0.236	0.144	0.026	0.027
J0345+1453	03:45:6.42	14:53:49.60	NULL	1.557	1	Q	NULL	1.209	NULL	NULL	0.019	0.000	0.000
J0348-1610	03:48:39.27	-16:10:17.80	NULL	NULL	NULL	B	NULL	0.201	0.025	0.031	0.613	0.021	0.022
J0351-1153	03:51:10.96	-11:53:22.80	NULL	1.52	1	Q	NULL	0.196	NULL	NULL	0.159	0.000	0.000
J0357+2319	03:57:21.61	23:19:53.80	NULL	NULL	NULL	U	NULL	1.614	NULL	NULL	0.047	0.000	0.000
J0357+0542	03:57:46.13	05:42:31.30	NULL	2.164	1	Q	NULL	0.283	NULL	NULL	0.060	0.000	0.000
J0359+2758	03:59:27.94	27:58:24.00	NULL	NULL	NULL	U	NULL	1.936	NULL	NULL	0.033	0.000	0.000
J0359+3220	03:59:44.91	32:20:47.10	NULL	1.332	1	Q	NULL	0.190	NULL	NULL	0.043	0.000	0.000
J0400+0550	04:00:11.74	05:50:43.10	NULL	0.761	1	Q	NULL	0.093	NULL	NULL	0.325	0.000	0.000
J0401-1606	04:01:6.64	-16:06:39.00	NULL	0.031	1	Q	NULL	0.030	NULL	NULL	10.218	0.000	0.000
J0401+0413	04:01:19.91	04:13:34.40	NULL	0.306	1	G	NULL	0.819	0.120	0.166	0.103	0.012	0.013
J0401+2110	04:01:45.16	21:10:28.60	NULL	0.834	1	Q	NULL	0.475	0.048	0.058	0.068	0.004	0.004
J0403+2600	04:03:5.59	26:00:1.50	NULL	2.109	1	Q	NULL	0.155	NULL	NULL	0.097	0.000	0.000
J0405-0739	04:05:0.86	-07:39:21.90	NULL	2.817	1	Q	NULL	0.541	NULL	NULL	0.026	0.000	0.000
J0405-1308	04:05:33.97	-13:08:14.60	2FGLJ0405.8-1309	0.571	2	Q	LSP	0.115	0.017	0.020	0.661	0.014	0.015
J0406+0637	04:06:34.31	06:37:15.00	NULL	0.666	1	Q	NULL	0.147	0.028	0.031	0.131	0.004	0.004
J0407+0742	04:07:29.09	07:42:7.50	2FGLJ0407.7+0740	1.133	1	Q	LSP	0.731	0.112	0.152	0.127	0.015	0.015
J0409-1238	04:09:5.77	-12:38:48.10	NULL	1.563	1	Q	NULL	0.087	NULL	NULL	0.143	0.000	0.000
J0409+1217	04:09:22.01	12:17:39.80	NULL	1.02	1	B	NULL	0.481	0.058	0.072	0.081	0.006	0.006
J0412+0438	04:12:38.19	04:38:6.10	NULL	1.081	1	Q	NULL	0.247	NULL	NULL	0.047	0.000	0.000
J0416-1851	04:16:36.54	-18:51:8.30	2FGLJ0416.7-1849	1.536	1	Q	LSP	0.321	0.055	0.068	0.070	0.005	0.005
J0416+0105	04:16:52.49	01:05:23.90	2FGLJ0416.8+0105	0.287	2	B	HSP	0.177	0.020	0.023	1.133	0.031	0.031
0415+379	04:18:21.28	38:01:35.80	NULL	NULL	NULL	U	NULL	0.085	0.017	0.020	0.940	0.019	0.020
J0422-0643	04:22:10.80	-06:43:45.30	2FGLJ0422.1-0645	0.242	2	Q	LSP	0.137	0.024	0.027	0.385	0.009	0.010
J0422+0219	04:22:52.21	02:19:26.90	1FGL_J0422.1+0211	2.277	1	Q	LSP	0.233	NULL	NULL	0.076	0.000	0.000
J0423-0120	04:23:15.80	-01:20:33.10	2FGLJ0423.2-0120	0.915	1	Q	LSP	0.700	0.091	0.120	0.620	0.065	0.065
C0424+1442	04:24:23.49	14:42:16.70	NULL	NULL	NULL	U	NULL	2.328	NULL	NULL	0.079	0.000	0.000
C0424+0036	04:24:46.84	00:36:6.30	2FGLJ0424.7+0034	NULL	NULL	B	LSP	0.302	0.031	0.038	1.928	0.086	0.086
J0424+0805	04:24:57.60	08:05:17.30	NULL	3.086	1	Q	NULL	0.285	NULL	NULL	0.037	0.000	0.000
J0426+0518	04:26:36.61	05:18:19.90	NULL	1.333	2	Q	NULL	0.203	0.029	0.033	0.097	0.004	0.004
J0426+2327	04:26:55.74	23:27:39.70	NULL	0.55	1	N	NULL	0.160	NULL	NULL	0.041	0.000	0.000
J0428+3259	04:28:5.81	32:59:52.00	NULL	0.476	1	Q	NULL	0.615	NULL	NULL	0.045	0.000	0.000
J0428+1732	04:28:35.63	17:32:23.60	NULL	3.317	1	Q	NULL	0.261	NULL	NULL	0.265	0.000	0.000
J0430+1655	04:30:22.35	16:55:4.80	NULL	NULL	NULL	U	NULL	0.754	0.194	0.362	0.198	0.051	0.055
J0431+1731	04:31:57.38	17:31:35.80	NULL	NULL	NULL	U	NULL	0.531	NULL	NULL	0.013	0.000	0.000
NVSSJ043307+322840	04:33:7.60	32:28:40.20	NULL	NULL	NULL	A	NULL	0.185	0.031	0.037	0.131	0.005	0.005
J0433+0521	04:33:11.10	05:21:15.60	NULL	0.033	1	A	NULL	0.110	0.013	0.015	13.721	0.230	0.232
J0433+2905	04:33:37.83	29:05:55.50	2FGLJ0433.5+2905	NULL	NULL	B	LSP	0.778	0.124	0.176	0.112	0.015	0.016
MG2J043338+3236	04:33:40.60	32:37:11.70	NULL	2.011	3	Q	NULL	4.261	NULL	NULL	0.019	0.000	0.000
J0434-1442	04:34:19.02	-14:42:55.30	NULL	1.899	1	Q	NULL	0.334	NULL	NULL	0.044	0.000	0.000
J0435+2923	04:35:58.37	29:23:36.40	NULL	2.336	1	Q	NULL	0.552	NULL	NULL	0.015	0.000	0.000
J0437-1844	04:37:1.48	-18:44:48.60	NULL	2.702	1	Q	NULL	0.129	NULL	NULL	0.093	0.000	0.000
J0438+3004	04:38:4.95	30:04:45.50	NULL	1.454	1	Q	NULL	0.173	NULL	NULL	0.107	0.000	0.000
J0438-1251	04:38:35.02	-12:51:3.50	2FGLJ0439.0-1252	1.286	1	Q	NULL	0.255	0.040	0.048	0.088	0.004	0.004
J0439+0520	04:39:2.26	05:20:43.70	NULL	0.202	1	Q	NULL	0.037	NULL	NULL	1.173	0.000	0.000
J0440+1437	04:40:21.14	14:37:57.00	2FGLJ0440.4+1433	NULL	NULL	U	NULL	0.711	NULL	NULL	0.042	0.000	0.000
B20437+27B	04:40:50.37	27:50:46.79	2FGLJ0440.9+2749	NULL	NULL	B	NULL	0.108	0.018	0.020	0.265	0.005	0.005
J0442-0017	04:42:38.66	00:17:43.40	2FGLJ0442.7-0017	0.844	1	Q	LSP	0.117	0.022	0.025	0.170	0.004	0.004
BBJ0448-1632	04:48:37.64	-16:32:42.79	2FGLJ0448.5-1633	NULL	NULL	B	HSP	0.271	0.034	0.042	0.377	0.018	0.018
C0448+1127	04:48:50.41	11:27:54.40	NULL	NULL	NULL	U	NULL	0.122	0.031	0.032	0.080	0.002	0.002
J0449+1121	04:49:7.67	11:21:28.60	NULL	1.207	1	Q	NULL	0.917	NULL	NULL	0.060	0.000	0.000
J0449-1814	04:49:16.21	-18:14:47.40	NULL	NULL	NULL	U	NULL	6.226	NULL	NULL	0.034	0.000	0.000
J0452+1236	04:52:42.60	12:36:24.60	NULL	1.177	1	Q	NULL	0.147	NULL	NULL	0.093	0.000	0.000
J0455+0655	04:55:20.71	06:55:38.90	NULL	NULL	NULL	U	NULL	0.029	NULL	NULL	1.335	0.000	0.000
MG2J045613+2702	04:56:17.20	27:02:21.00	2FGLJ0456.5+2658	NULL	NULL	A	NULL	3.985	NULL	NULL	0.057	0.000	0.000
J0456+0400	04:56:47.17	04:00:52.90	NULL	1.349	1	Q	NULL	0.040	NULL	NULL	0.848	0.000	0.000
J0457+0645	04:57:7.71	06:45:7.30	1FGL_J0457.9+0649	0.405	1	Q	LSP	0.280	0.032	0.038	0.284	0.012	0.012
J0457-1819	04:57:54.32	-18:19:16.10	NULL	NULL	NULL	U	NULL	0.066	NULL	NULL	0.569	0.000	0.000
PKS0459+060	05:02:15.40	06:09:7.90	2FGLJ0502.5+0607	1.106	3	Q	NULL	0.165	NULL	NULL	0.118	0.000	0.000
J0502+1338	05:02:33.22	13:38:10.90	NULL	NULL	NULL	B	NULL	0.308	0.031	0.037	0.174	0.008	0.008
J0505+0459	05:05:23.19	04:59:42.70	2FGLJ0505.5+0501	0.954	1	Q	LSP	0.330	0.040	0.049	0.223	0.012	0.012
CRJ0505+0415	05:05:34.77	04:15:54.61	1FGL_J0505.2+0420	NULL	NULL	B	HSP	0.106	NULL	NULL	0.419	0.000	0.000
CRJ0505-0419	05:05:51.23	-04:19:26.69	2FGLJ0505.8-0411	1.481	2	Q	LSP	0.371	0.112	0.187	0.061	0.009	0.010
NVSSJ050558+611336	05:05:58.60	61:13:36.00	2FGLJ0505.9+6116	NULL	NULL	A	HSP	0.291	0.080	0.133	0.191	0.023	0.024
1WGAJ0506.6-0857	05:06:39.70	-08:58:1.50	2FGLJ0506.5-0901	NULL	NULL	B	HSP	0.975	NULL	NULL	0.145	0.000	0.000
J0509+0541	05:09:25.96	05:41:35.30	2FGLJ0509.4+0542	NULL	NULL	B	ISP	0.252	0.028	0.034	3.703	0.145	0.146
C0509+1011	05:09:27.46	10:11:44.60	2FGLJ0509.2+1013	0.621	2	Q	NULL	0.664	0.090	0.119	0.118	0.012	0.012
J0510+1800	05:10:2.37	18:00:41.60	NULL	0.416	1	A	NULL	0.567	0.081	0.110	0.458	0.047	0.048
J0511+1357	05:11:38.32	13:57:19.20	NULL	1.696	1	Q	NULL	0.153	0.028	0.032	0.126	0.004	0.004
GB6J0515+1527	05:15:47.40	15:27:16.80	2FGLJ0515.9+1528	NULL	NULL	B	NULL	0.202	0.025	0.029	0.413	0.014	0.014
CLJ0517+0858	05:17:40.06	08:58:35.78	NULL	NULL	NULL	U	NULL	0.163	0.040	0.044	0.082	0.003	0.004
J0517+0648	05:17:51.34	06:48:3.20	NULL	0.84	1	Q	NULL	1.845	NULL	NULL	0.064	0.000	0.000
J0521-1737	05:21:23.56	-17:37:30.30	NULL	NULL	NULL	U	NULL	0.360	NULL	NULL	0.226	0.000	0.000
VERJ0521+211	05:21:46.00	21:12:51.40	NULL	NULL	NULL	B	NULL	0.237	0.037	0.049	2.071	0.113	0.114
J0522-0725	05:22:23.19	-07:25:13.50	NULL	0.164	1	Q	NULL	0.198	0.090	0.206	1.211	0.178	0.193
GB6J0526+6317	05:26:6.50	63:17:28.70	2FGLJ0526.8+6326	NULL	NULL	A	NULL	0.658	NULL	NULL	0.067	0.000	0.000
J0527+0331	05:27:32.71	03:31:31.50	NULL	NULL	NULL	B	NULL	0.433	0.077	0.106	0.081	0.009	0.009
GB6J0529+0934	05:29:2.50	09:34:32.40	NULL	NULL	NULL	A	NULL	0.143	0.044	0.063	0.204	0.012	0.012
J0530+1331	05:30:56.42	13:31:55.10	2FGLJ0530.8+1333	2.07	1	Q	LSP	0.326	0.050	0.062	0.076	0.005	0.005
J0532+0732	05:32:39.00	07:32:43.30	2FGLJ0532.7+0733	1.254	1	Q	LSP	0.479	0.087	0.126	0.195	0.023	0.024
J0541-0541	05:41:38.08	-05:41:49.40	NULL	0.839	1	Q	NULL	3.511	NULL	NULL	0.042	0.000	0.000
J0551-1909	05:51:55.26	-19:09:21.00	NULL	0.73	1	Q	NULL	0.235	0.053	0.067	0.070	0.005	0.005
J0554+6857	05:54:0.81	68:57:54.50	NULL	1.373	1	Q	NULL	0.241	0.073	0.100	0.064	0.006	0.006
J0558-1317	05:58:2.55	-13:17:41.20	NULL	1.725	1	Q	NULL	0.245	NULL	NULL	0.100	0.000	0.000
J0559-1817	05:59:46.40	-18:17:47.50	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
CLJ0604+0000	06:04:58.42	00:00:43.36	2FGLJ0605.0+0001	NULL	NULL	U	NULL	0.224	NULL	NULL	2.373	0.000	0.000
J0606-0724	06:06:43.55	-07:24:30.20	NULL	1.227	1	Q	NULL	0.681	NULL	NULL	0.035	0.000	0.000
C0607-1458	06:07:13.65	-14:58:29.60	NULL	NULL	NULL	U	NULL	0.337	0.073	0.095	0.130	0.012	0.012
J0607-0834	06:07:59.70	-08:34:50.00	2FGLJ0608.0-0836	0.872	1	Q	LSP	0.153	NULL	NULL	1.689	0.000	0.000
C0608-1520	06:08:1.53	-15:20:37.00	2FGLJ0608.0-1521	NULL	NULL	U	LSP	0.390	0.121	0.182	0.069	0.011	0.013
NVSSJ060915-024754	06:09:15.00	-02:47:54.20	2FGLJ0609.4-0248	NULL	NULL	A	HSP	0.205	0.081	0.146	0.247	0.026	0.030
J0609-1542	06:09:40.95	-15:42:40.70	NULL	0.324	1	Q	NULL	0.156	NULL	NULL	1.060	0.000	0.000
J0610-1847	06:10:17.89	-18:47:40.10	2FGLJ0609.6-1847	NULL	NULL	U	LSP	0.356	0.056	0.073	0.194	0.015	0.015
J0616-1041	06:16:41.81	-10:41:8.50	NULL	NULL	NULL	U	NULL	1.325	NULL	NULL	0.028	0.000	0.000
J0617+5701	06:17:16.92	57:01:16.40	2FGLJ0616.9+5701	NULL	NULL	B	ISP	0.139	0.032	0.044	0.773	0.035	0.036
J0617-1715	06:17:33.42	-17:15:25.10	2FGLJ0617.6-1716	0.32	2	B	LSP	0.119	NULL	NULL	2.427	0.000	0.000
J0618+4620	06:18:8.20	46:20:16.20	NULL	0.607	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0623+3830	06:23:28.94	38:30:49.80	NULL	0.421	1	N	NULL	0.538	NULL	NULL	0.047	0.000	0.000
J0624+3856	06:24:19.02	38:56:48.70	NULL	3.469	1	Q	NULL	0.355	NULL	NULL	0.099	0.000	0.000
J0625+4440	06:25:18.26	44:40:1.60	2FGLJ0625.2+4441	NULL	NULL	B	NULL	0.569	NULL	NULL	0.431	0.000	0.000
J0629-1959	06:29:23.76	-19:59:19.70	2FGLJ0629.3-2001	NULL	NULL	B	NULL	0.340	0.120	0.169	0.103	0.013	0.015
J0630-1323	06:30:53.90	-13:23:34.50	NULL	1.021	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0642+6758	06:42:4.25	67:58:35.60	NULL	3.177	1	Q	NULL	0.068	NULL	NULL	0.887	0.000	0.000
J0642+3509	06:42:58.14	35:09:18.40	NULL	0.269	1	N	NULL	0.316	0.068	0.104	0.224	0.023	0.024
J0644+3914	06:44:53.71	39:14:47.50	NULL	1.266	1	Q	NULL	0.817	NULL	NULL	0.046	0.000	0.000
BUJ0645+6024	06:45:1.37	60:24:42.30	1FGL_J0645.5+6033	0.832	2	A	NULL	0.153	0.026	0.031	0.288	0.010	0.010
J0646+4451	06:46:32.03	44:51:16.60	NULL	3.408	1	Q	NULL	0.105	NULL	NULL	0.137	0.000	0.000
TXS0646-176	06:48:28.50	-17:44:5.00	NULL	1.232	3	Q	NULL	0.664	NULL	NULL	0.099	0.000	0.000
J0650+6001	06:50:31.25	60:01:44.50	NULL	0.455	1	Q	NULL	0.241	NULL	NULL	0.054	0.000	0.000
J0650+5616	06:50:48.19	56:16:34.50	NULL	1.428	1	Q	NULL	0.742	NULL	NULL	0.044	0.000	0.000
J0653+3705	06:53:58.28	37:05:40.60	NULL	1.982	1	Q	NULL	0.144	NULL	NULL	0.227	0.000	0.000
J0654+5042	06:54:22.09	50:42:23.90	2FGLJ0654.5+5043	NULL	NULL	U	LSP	0.041	NULL	NULL	2.483	0.000	0.000
J0655+4100	06:55:10.02	41:00:10.20	NULL	0.022	1	N	NULL	0.027	NULL	NULL	15.737	0.000	0.000
J0657+2423	06:57:5.67	24:23:55.40	NULL	1.926	1	Q	NULL	0.528	NULL	NULL	0.039	0.000	0.000
CLJ0706+3744	07:06:31.70	37:44:36.39	2FGLJ0706.5+3744	NULL	NULL	U	HSP	0.159	0.021	0.025	0.405	0.011	0.011
GB6J0708+2241	07:08:58.30	22:41:35.60	NULL	NULL	NULL	A	NULL	0.142	0.024	0.031	0.604	0.021	0.021
BBJ0710+5908	07:10:30.00	59:08:19.00	2FGLJ0710.5+5908	0.125	2	B	HSP	0.073	NULL	NULL	1.613	0.000	0.000
J0712+5033	07:12:43.64	50:33:22.70	2FGLJ0712.9+5032	NULL	NULL	B	LSP	0.406	0.045	0.055	0.436	0.026	0.026
J0717+4538	07:17:51.85	45:38:3.20	NULL	0.94	1	Q	NULL	0.263	0.033	0.038	0.081	0.003	0.003
J0720+4737	07:20:21.50	47:37:44.10	NULL	NULL	NULL	U	NULL	1.874	NULL	NULL	0.021	0.000	0.000
J0721+7120	07:21:53.45	71:20:36.40	2FGLJ0721.9+7120	0.3	1	B	ISP	0.379	0.087	0.142	15.690	2.110	2.153
J0725+1425	07:25:16.81	14:25:13.70	2FGLJ0725.3+1426	1.038	1	Q	LSP	0.199	0.063	0.103	0.256	0.022	0.024
J0726+2153	07:26:14.26	21:53:20.10	NULL	1.857	1	Q	NULL	0.098	NULL	NULL	0.161	0.000	0.000
J0728+2153	07:28:20.61	21:53:6.40	NULL	NULL	NULL	U	NULL	0.145	NULL	NULL	0.100	0.000	0.000
J0728+5701	07:28:49.63	57:01:24.40	NULL	0.424	1	Q	NULL	0.044	NULL	NULL	1.518	0.000	0.000
BBJ0730+3307	07:30:26.05	33:07:22.69	2FGLJ0729.9+3304	0.112	2	B	HSP	0.252	0.062	0.099	0.630	0.062	0.063
J0731+2451	07:31:33.74	24:51:58.60	NULL	1.089	1	Q	NULL	0.376	NULL	NULL	0.073	0.000	0.000
J0732+2548	07:32:56.28	25:48:38.70	NULL	1.443	1	Q	NULL	0.296	0.053	0.066	0.124	0.008	0.008
CT_0733+3650	07:33:24.32	36:50:4.70	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0733+5022	07:33:52.52	50:22:9.10	2FGLJ0733.9+5023	0.72	1	Q	LSP	0.146	0.026	0.029	0.180	0.004	0.005
J0735+4750	07:35:2.31	47:50:8.40	NULL	0.782	1	Q	NULL	0.131	0.016	0.018	0.445	0.009	0.009
J0736+2604	07:36:58.07	26:04:49.90	NULL	0.997	1	Q	NULL	0.116	0.016	0.018	0.235	0.005	0.005
J0738+1742	07:38:7.39	17:42:19.00	2FGLJ0738.0+1742	0.424	1	B	LSP	0.259	0.026	0.031	1.213	0.044	0.045
J0740+2852	07:40:33.54	28:52:47.30	NULL	0.711	1	Q	NULL	0.205	NULL	NULL	0.065	0.000	0.000
J0741+3112	07:41:10.70	31:12:0.20	NULL	0.631	1	Q	NULL	0.047	NULL	NULL	1.120	0.000	0.000
J0742+4900	07:42:2.75	49:00:15.60	NULL	2.305	1	Q	NULL	0.273	0.051	0.059	0.036	0.002	0.002
J0742+5444	07:42:39.79	54:44:24.71	2FGLJ0742.6+5442	0.723	2	Q	LSP	1.328	0.247	0.388	0.575	0.115	0.125
J0743+1714	07:43:5.11	17:14:24.40	NULL	NULL	NULL	B	NULL	0.395	0.046	0.057	0.134	0.008	0.008
J0745+3313	07:45:59.33	33:13:34.10	NULL	0.61	1	Q	NULL	0.100	NULL	NULL	0.163	0.000	0.000
J0746+2549	07:46:25.88	25:49:2.10	2FGLJ0746.6+2549	2.979	2	Q	LSP	0.155	0.035	0.041	0.061	0.002	0.002
J0746+2734	07:46:40.43	27:34:59.10	NULL	NULL	NULL	U	NULL	1.300	NULL	NULL	0.022	0.000	0.000
J0748+2400	07:48:36.11	24:00:24.10	NULL	0.409	1	Q	NULL	0.932	0.119	0.157	0.320	0.037	0.037
B30745+453	07:49:6.40	45:10:33.70	2FGLJ0747.7+4501	0.192	3	Q	ISP	0.064	0.013	0.014	1.064	0.014	0.015
J0750+1823	07:50:0.33	18:23:11.40	NULL	1.16	1	Q	NULL	0.494	0.047	0.056	0.173	0.010	0.010
J0750+4814	07:50:20.44	48:14:53.60	NULL	1.956	1	Q	NULL	0.127	NULL	NULL	0.137	0.000	0.000
J0750+1021	07:50:32.88	10:21:26.80	NULL	1.117	1	Q	NULL	1.536	NULL	NULL	0.027	0.000	0.000
J0750+1231	07:50:52.05	12:31:4.80	2FGLJ0750.6+1230	0.889	1	Q	LSP	0.459	0.052	0.064	0.667	0.044	0.044
J0751+3313	07:51:53.67	33:13:19.80	NULL	1.932	1	Q	NULL	0.180	0.027	0.030	0.067	0.002	0.002
J0752+3730	07:52:40.91	37:30:24.30	NULL	0.44	1	A	NULL	0.270	0.045	0.051	0.059	0.003	0.003
J0753+5352	07:53:1.38	53:52:59.60	2FGLJ0753.0+5352	0.2	1	B	LSP	0.346	0.049	0.061	0.163	0.010	0.010
GB10751+485	07:54:45.50	48:23:50.00	2FGLJ0754.8+4824	NULL	NULL	B	ISP	0.185	0.021	0.024	0.581	0.016	0.017
J0754+3033	07:54:48.86	30:33:55.00	NULL	0.796	1	Q	NULL	0.122	0.014	0.016	0.287	0.005	0.005
J0757+0956	07:57:6.64	09:56:34.90	2FGLJ0757.1+0957	0.266	1	B	ISP	0.362	0.043	0.054	0.935	0.055	0.056
B30757+441	08:01:8.27	44:01:10.16	2FGLJ0801.5+4401	NULL	NULL	U	NULL	0.561	0.063	0.079	0.107	0.008	0.008
J0802+1809	08:02:48.03	18:09:49.30	NULL	1.586	1	Q	NULL	0.286	NULL	NULL	0.020	0.000	0.000
J0805-0111	08:05:12.89	-01:11:13.80	2FGLJ0805.2-0121	1.388	1	Q	NULL	0.313	0.052	0.069	0.133	0.010	0.010
J0805+6144	08:05:18.18	61:44:23.70	2FGLJ0805.5+6145	3.033	1	Q	LSP	0.332	NULL	NULL	0.045	0.000	0.000
J0806+4504	08:06:33.47	45:04:32.30	NULL	2.102	1	Q	NULL	0.169	0.030	0.034	0.077	0.003	0.003
J0807+5117	08:07:1.01	51:17:38.70	NULL	1.136	1	Q	NULL	0.102	NULL	NULL	0.255	0.000	0.000
J0807-0541	08:07:9.62	-05:41:13.90	2FGLJ0807.1-0543	NULL	NULL	U	NULL	0.586	NULL	NULL	0.303	0.000	0.000
J0808-0751	08:08:15.54	-07:51:9.90	2FGLJ0808.2-0750	1.837	1	Q	LSP	0.742	0.229	0.499	0.390	0.133	0.140
J0808+7315	08:08:16.49	73:15:12.00	NULL	0.496	1	Q	NULL	0.777	NULL	NULL	0.047	0.000	0.000
J0808+4052	08:08:56.65	40:52:44.90	NULL	1.418	1	Q	NULL	0.140	NULL	NULL	0.138	0.000	0.000
J0809+3455	08:09:38.89	34:55:37.19	1FGL_J0809.4+3455	0.082	2	B	HSP	0.023	NULL	NULL	3.448	0.000	0.000
J0809+5341	08:09:41.73	53:41:25.10	NULL	2.133	1	Q	NULL	0.475	0.124	0.202	0.054	0.009	0.009
1ES0806+524	08:09:49.20	52:18:57.99	2FGLJ0809.8+5218	0.138	2	B	HSP	0.289	0.034	0.043	3.049	0.147	0.149
J0810+4134	08:10:58.99	41:34:2.80	NULL	0.507	1	Q	NULL	0.173	0.021	0.024	0.149	0.004	0.004
J0811+4533	08:11:8.78	45:33:49.00	NULL	1.017	1	Q	NULL	0.102	NULL	NULL	0.106	0.000	0.000
J0811+0146	08:11:26.71	01:46:52.20	2FGLJ0811.4+0149	1.148	1	B	LSP	0.723	0.123	0.180	0.181	0.027	0.027
J0813+2542	08:13:3.84	25:42:11.10	NULL	2.024	1	Q	NULL	0.077	NULL	NULL	0.095	0.000	0.000
ATJ0814-1012	08:14:11.71	-10:12:10.80	2FGLJ0814.0-1006	NULL	NULL	U	HSP	0.307	0.094	0.174	0.855	0.119	0.131
J0814+6431	08:14:39.19	64:31:22.00	2FGLJ0814.7+6429	NULL	NULL	B	ISP	0.364	0.059	0.082	1.383	0.118	0.119
J0815+3635	08:15:25.94	36:35:15.10	NULL	1.028	1	Q	NULL	0.110	NULL	NULL	0.126	0.000	0.000
BBJ0816+5739	08:16:22.70	57:39:9.00	2FGLJ0816.5+5739	NULL	NULL	B	HSP	0.130	0.022	0.026	0.500	0.014	0.014
BBJ0816-1311	08:16:27.10	-13:11:52.01	2FGLJ0816.4-1311	NULL	NULL	B	HSP	0.207	0.063	0.105	0.651	0.060	0.063
BZBJ0816+2051	08:16:49.90	20:51:5.00	2FGLJ0816.9+2049	NULL	NULL	B	NULL	0.215	0.018	0.020	0.244	0.006	0.006
J0817+3227	08:17:28.55	32:27:2.90	NULL	NULL	NULL	U	NULL	0.521	NULL	NULL	0.021	0.000	0.000
J0817-0933	08:17:49.75	-09:33:30.50	2FGLJ0818.2-0935	NULL	NULL	B	NULL	0.507	NULL	NULL	0.335	0.000	0.000
J0818+4222	08:18:16.00	42:22:45.40	1FGL_J0818.2+4222	0.53	1	B	LSP	0.198	0.022	0.026	0.335	0.010	0.010
J0819+3226	08:19:2.33	32:26:37.20	NULL	0.651	1	Q	NULL	0.548	0.060	0.073	0.068	0.005	0.005
RXJ0819.2-0756	08:19:17.50	-07:56:28.20	2FGLJ0819.6-0803	NULL	NULL	B	HSP	0.186	0.042	0.053	0.152	0.008	0.008
5C07.119	08:19:18.70	27:47:30.80	2FGLJ0819.3+2750	NULL	NULL	B	NULL	0.318	0.030	0.035	0.124	0.005	0.005
B30819+408	08:22:57.40	40:41:49.70	2FGLJ0823.0+4041	NULL	NULL	A	LSP	0.464	0.053	0.065	0.177	0.011	0.011
J0823+2928	08:23:41.13	29:28:28.20	NULL	2.368	1	Q	NULL	0.135	0.017	0.019	0.111	0.002	0.002
J0824+3916	08:24:55.48	39:16:41.90	2FGLJ0824.7+3914	1.216	1	Q	LSP	0.150	NULL	NULL	0.175	0.000	0.000
J0825+6157	08:25:38.61	61:57:28.60	NULL	0.542	1	Q	NULL	0.125	0.030	0.040	0.373	0.015	0.016
J0825+0309	08:25:50.34	03:09:24.50	2FGLJ0825.9+0308	0.506	1	B	ISP	0.076	NULL	NULL	1.382	0.000	0.000
J0827+3525	08:27:38.59	35:25:5.10	NULL	2.249	1	Q	NULL	0.504	NULL	NULL	0.021	0.000	0.000
CLJ0829+0858	08:29:30.32	08:58:21.31	NULL	NULL	NULL	U	NULL	0.337	0.085	0.107	0.026	0.002	0.003
J0830+2410	08:30:52.09	24:10:59.80	2FGLJ0830.5+2407	0.94	1	Q	LSP	0.216	0.022	0.025	0.474	0.013	0.013
J0831+0429	08:31:48.88	04:29:39.10	2FGLJ0831.9+0429	0.18	1	B	LSP	0.377	0.040	0.049	2.227	0.121	0.121
J0831+0847	08:31:55.10	08:47:43.70	NULL	0.941	1	Q	NULL	0.170	0.039	0.041	0.048	0.002	0.002
J0833+0350	08:33:18.91	03:50:32.40	NULL	0.903	1	Q	NULL	0.386	NULL	NULL	0.031	0.000	0.000
J0833+4224	08:33:53.89	42:24:1.90	2FGLJ0834.3+4221	0.249	1	Q	NULL	0.330	0.036	0.043	0.928	0.046	0.046
J0834+6019	08:34:17.54	60:19:47.10	NULL	0.72	1	Q	NULL	0.602	NULL	NULL	0.033	0.000	0.000
B30831+442	08:34:58.10	44:03:37.90	2FGLJ0834.3+4400	NULL	NULL	B	NULL	0.279	0.031	0.037	0.301	0.013	0.013
C0835+0937	08:35:43.22	09:37:18.00	1FGL_J0835.4+0936	NULL	NULL	B	NULL	0.141	0.020	0.022	0.193	0.004	0.005
J0836+2728	08:36:22.89	27:28:52.50	NULL	0.765	1	Q	NULL	0.292	0.036	0.042	0.049	0.002	0.002
J0837+5825	08:37:22.41	58:25:1.80	NULL	2.101	1	Q	NULL	0.152	NULL	NULL	0.297	0.000	0.000
J0837+2454	08:37:40.25	24:54:23.10	NULL	1.122	1	Q	NULL	0.081	NULL	NULL	0.267	0.000	0.000
Mrk1218	08:38:11.00	24:53:43.00	NULL	NULL	NULL	U	NULL	0.021	NULL	NULL	15.280	0.000	0.000
TXS0836+182	08:39:30.70	18:02:47.10	NULL	NULL	NULL	B	NULL	0.101	0.011	0.012	0.363	0.005	0.005
FIRSTJ083943.3+3540	08:39:43.30	35:40:0.90	2FGLJ0839.7+3541	NULL	NULL	B	NULL	0.108	0.017	0.018	0.230	0.004	0.004
J0839+0104	08:39:49.61	01:04:26.70	2FGLJ0839.6+0059	1.123	1	Q	NULL	0.115	0.027	0.029	0.095	0.002	0.002
3C207	08:40:47.59	13:12:23.56	2FGLJ0840.7+1310	0.573	2	A	NULL	0.288	0.030	0.035	0.118	0.004	0.005
0836+710	08:41:24.37	70:53:42.17	2FGLJ0841.6+7052	2.218	2	Q	LSP	0.197	NULL	NULL	0.632	0.000	0.000
J0842+1835	08:42:5.09	18:35:41.00	NULL	1.272	1	Q	NULL	0.068	0.009	0.009	0.805	0.008	0.008
BBJ0842+0252	08:42:25.51	02:52:52.72	1FGL_J0842.2+0251	0.425	2	B	HSP	0.081	NULL	NULL	0.123	0.000	0.000
BBJ0844+5312	08:44:11.60	53:12:50.00	2FGLJ0843.9+5312	NULL	NULL	B	ISP	0.223	0.032	0.040	0.205	0.009	0.009
BBJ0847+1133	08:47:12.93	11:33:50.26	2FGLJ0847.2+1134	0.198	2	B	HSP	0.132	0.014	0.016	0.551	0.010	0.010
J0847-0703	08:47:56.74	-07:03:16.90	2FGLJ0848.1-0703	NULL	NULL	B	ISP	0.374	0.047	0.059	1.040	0.067	0.067
J0849+5108	08:49:57.98	51:08:29.00	NULL	0.584	1	Q	NULL	0.897	0.200	0.340	0.187	0.042	0.045
J0850-1213	08:50:9.63	-12:13:35.60	2FGLJ0850.2-1212	0.566	1	Q	LSP	1.264	0.255	0.415	0.575	0.125	0.135
RXJ0850.6+34	08:50:36.20	34:55:22.98	1FGL_J0850.2+3457	0.149	2	B	ISP	0.255	0.025	0.029	1.326	0.042	0.043
C0851+4847	08:51:36.52	48:47:30.70	NULL	NULL	NULL	U	NULL	1.304	NULL	NULL	0.027	0.000	0.000
J0853-0150	08:53:1.33	-01:50:48.20	NULL	1.498	1	Q	NULL	0.075	NULL	NULL	0.101	0.000	0.000
J0854+5757	08:54:42.00	57:57:29.90	NULL	1.318	1	Q	NULL	0.091	NULL	NULL	0.213	0.000	0.000
J0854+2006	08:54:48.87	20:06:30.60	2FGLJ0854.8+2005	0.306	1	B	ISP	0.354	0.031	0.036	5.167	0.215	0.216
3C209	08:55:9.40	-07:15:2.90	2FGLJ0855.1-0712	NULL	NULL	A	NULL	0.208	0.032	0.037	0.123	0.005	0.005
TXS0853+211	08:56:39.70	20:57:44.20	2FGLJ0856.3+2058	NULL	NULL	B	NULL	0.219	0.021	0.024	0.197	0.005	0.006
J0856-1105	08:56:41.80	-11:05:14.50	2FGLJ0856.6-1105	NULL	NULL	U	LSP	0.404	0.051	0.065	0.416	0.028	0.029
GB6J0856+7146	08:56:54.70	71:46:24.70	2FGLJ0856.0+7136	NULL	NULL	A	LSP	2.067	NULL	NULL	0.091	0.000	0.000
J0856+1739	08:56:56.69	17:39:47.80	NULL	0.516	1	Q	NULL	0.144	0.031	0.034	0.028	0.001	0.001
J0856+2111	08:56:57.24	21:11:43.60	NULL	2.098	1	Q	NULL	0.090	NULL	NULL	0.077	0.000	0.000
PKS0855-19	08:58:5.20	-19:50:36.30	2FGLJ0858.1-1952	NULL	NULL	A	LSP	0.253	0.045	0.055	0.198	0.011	0.011
J0900+4108	09:00:21.43	41:08:23.00	NULL	1.629	1	Q	NULL	0.409	0.081	0.103	0.040	0.004	0.004
J0900-1242	09:00:39.77	-12:42:32.60	NULL	NULL	NULL	U	NULL	0.320	NULL	NULL	0.045	0.000	0.000
J0901+0448	09:01:11.86	04:48:58.80	NULL	1.863	1	Q	NULL	0.241	0.035	0.041	0.056	0.002	0.003
J0902+5402	09:02:19.29	54:02:57.30	NULL	1.682	1	Q	NULL	0.202	NULL	NULL	0.051	0.000	0.000
NVSSJ090226+205045	09:02:26.80	20:50:45.60	2FGLJ0902.4+2050	NULL	NULL	B	ISP	0.366	0.032	0.038	1.257	0.054	0.054
J0902+4310	09:02:30.92	43:10:14.20	NULL	2.41	1	Q	NULL	0.239	NULL	NULL	0.039	0.000	0.000
J0903-1721	09:03:0.02	-17:21:5.20	NULL	0.872	1	Q	NULL	0.690	NULL	NULL	0.087	0.000	0.000
S40859+47	09:03:4.00	46:51:4.60	2FGLJ0903.4+4651	1.466	3	Q	LSP	0.232	NULL	NULL	0.124	0.000	0.000
J0903+6757	09:03:53.16	67:57:22.70	NULL	1.499	1	Q	NULL	0.189	NULL	NULL	0.175	0.000	0.000
S40900+42	09:04:15.50	42:38:4.90	NULL	NULL	NULL	A	NULL	0.249	NULL	NULL	0.038	0.000	0.000
J0905+1358	09:05:34.99	13:58:6.30	2FGLJ0905.6+1357	NULL	NULL	U	NULL	0.246	0.020	0.024	1.129	0.032	0.033
J0905+2849	09:05:41.77	28:49:28.30	NULL	1.219	1	Q	NULL	0.150	0.030	0.032	0.067	0.002	0.002
PMNJ0906-0905	09:06:17.90	-09:05:44.00	2FGLJ0906.2-0906	NULL	NULL	A	NULL	0.543	0.071	0.093	0.269	0.024	0.025
J0908+1609	09:08:55.92	16:09:54.80	NULL	NULL	NULL	U	NULL	0.323	0.029	0.033	0.065	0.002	0.002
J0909+0121	09:09:10.09	01:21:35.60	2FGLJ0909.1+0121	1.024	1	Q	LSP	0.363	0.040	0.049	0.545	0.028	0.029
J0909+0200	09:09:39.85	02:00:5.30	NULL	NULL	NULL	B	NULL	0.308	0.034	0.041	0.154	0.007	0.007
C0909-0231	09:09:44.92	-02:31:30.40	2FGLJ0909.7-0229	0.957	2	Q	NULL	0.044	NULL	NULL	0.326	0.000	0.000
J0910+3329	09:10:37.04	33:29:24.40	2FGLJ0910.6+3329	0.354	2	B	HSP	0.279	0.026	0.030	1.949	0.070	0.071
J0910+2248	09:10:42.13	22:48:35.60	2FGLJ0910.9+2246	2.661	1	Q	LSP	3.524	NULL	NULL	0.101	0.000	0.000
J0911+3319	09:11:0.88	33:19:29.10	NULL	NULL	NULL	U	NULL	0.234	0.039	0.043	0.037	0.002	0.002
1RXSJ091211.9+27595	09:12:11.20	27:59:27.80	2FGLJ0912.5+2758	NULL	NULL	B	HSP	0.225	0.050	0.061	0.088	0.005	0.005
B30908+416B	09:12:11.62	41:26:9.38	2FGLJ0912.1+4126	2.563	2	Q	LSP	0.351	0.069	0.086	0.029	0.002	0.003
J0915+2933	09:15:52.40	29:33:24.00	2FGLJ0915.8+2932	NULL	NULL	B	HSP	0.139	0.013	0.015	1.648	0.030	0.030
S40913+39	09:16:48.90	38:54:28.40	2FGLJ0917.0+3900	1.267	3	Q	LSP	0.282	0.034	0.040	0.088	0.004	0.004
3C218	09:18:5.70	-12:05:44.00	NULL	NULL	NULL	U	NULL	0.035	NULL	NULL	11.219	0.000	0.000
J0919+3324	09:19:8.79	33:24:42.00	NULL	NULL	NULL	U	NULL	0.496	NULL	NULL	0.023	0.000	0.000
J0920+4441	09:20:58.46	44:41:54.00	2FGLJ0920.9+4441	2.19	1	Q	LSP	0.399	0.042	0.051	0.337	0.018	0.018
J0921+6215	09:21:36.23	62:15:52.20	2FGLJ0921.9+6216	1.446	1	Q	LSP	0.336	NULL	NULL	0.122	0.000	0.000
NVSSJ092145+233548	09:21:45.20	23:35:48.40	NULL	NULL	NULL	B	NULL	0.177	0.019	0.022	0.340	0.009	0.009
J0923+4125	09:23:31.30	41:25:27.40	2FGLJ0923.2+4125	0.028	1	Q	NULL	0.497	0.062	0.078	0.076	0.006	0.006
J0923+2815	09:23:51.52	28:15:25.00	2FGLJ0924.0+2819	0.744	2	Q	NULL	0.609	0.072	0.092	0.161	0.014	0.014
J0925+1658	09:25:49.96	16:58:12.20	NULL	1.545	1	Q	NULL	0.042	NULL	NULL	0.546	0.000	0.000
J0926+4029	09:26:0.43	40:29:49.70	NULL	1.879	1	Q	NULL	0.213	0.042	0.046	0.036	0.002	0.002
J0928+4446	09:28:24.14	44:46:4.80	NULL	1.904	1	Q	NULL	0.062	NULL	NULL	0.179	0.000	0.000
J0929+5013	09:29:15.44	50:13:36.00	2FGLJ0929.5+5009	0.37	1	Q	ISP	0.461	0.058	0.074	0.407	0.031	0.031
J0932+5306	09:32:41.15	53:06:33.80	NULL	0.597	1	Q	NULL	0.236	NULL	NULL	0.112	0.000	0.000
J0933-0819	09:33:17.10	-08:19:10.90	NULL	0.903	1	Q	NULL	1.013	NULL	NULL	0.022	0.000	0.000
J0934+3926	09:34:6.67	39:26:32.10	2FGLJ0934.7+3932	0.044	1	B	NULL	0.338	0.072	0.089	0.029	0.002	0.003
J0935-1939	09:35:15.62	-19:39:8.80	NULL	NULL	NULL	U	NULL	0.703	NULL	NULL	0.036	0.000	0.000
J0936-0535	09:36:36.67	-05:35:52.50	NULL	NULL	NULL	U	NULL	0.196	NULL	NULL	0.061	0.000	0.000
J0937+5008	09:37:12.33	50:08:52.10	2FGLJ0937.6+5009	0.276	1	Q	LSP	0.334	0.047	0.059	0.167	0.011	0.011
J0938-0708	09:38:56.11	-07:08:0.70	NULL	1.281	1	Q	NULL	0.175	NULL	NULL	0.062	0.000	0.000
TXS0936-173	09:39:19.20	-17:31:35.50	2FGLJ0939.1-1734	NULL	NULL	A	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J0939+4141	09:39:49.62	41:41:54.20	NULL	1.224	1	Q	NULL	0.087	NULL	NULL	0.113	0.000	0.000
J0940+2603	09:40:14.72	26:03:29.90	NULL	0.498	1	Q	NULL	0.207	0.025	0.028	0.106	0.003	0.003
BBJ0940+6148	09:40:22.45	61:48:26.21	2FGLJ0941.4+6148	0.211	2	B	HSP	0.141	NULL	NULL	0.420	0.000	0.000
J0941-1335	09:41:2.55	-13:35:51.00	NULL	0.551	1	Q	NULL	0.500	0.099	0.143	0.176	0.023	0.023
PMNJ0941-0754	09:41:20.50	-07:54:3.70	NULL	NULL	NULL	A	NULL	0.120	NULL	NULL	0.173	0.000	0.000
J0941+2728	09:41:48.11	27:28:38.80	1FGL_J0941.2+2722	1.306	1	Q	NULL	0.079	NULL	NULL	0.174	0.000	0.000
GB6J0941+2721	09:41:52.30	27:22:17.60	NULL	1.25401	3	Q	NULL	0.180	0.037	0.039	0.049	0.002	0.002
J0942-0759	09:42:21.47	-07:59:53.20	NULL	NULL	NULL	U	NULL	0.528	0.071	0.094	0.211	0.019	0.019
J0943+1702	09:43:17.23	17:02:19.00	NULL	1.598	1	Q	NULL	0.043	0.000	0.097	0.017	0.001	0.001
J0943+3614	09:43:19.15	36:14:52.10	NULL	0.022	1	A	NULL	0.022	NULL	NULL	23.854	0.000	0.000
J0945+4636	09:45:42.09	46:36:50.60	NULL	0.639	1	Q	NULL	0.494	NULL	NULL	0.025	0.000	0.000
J0945+5757	09:45:42.24	57:57:47.70	2FGLJ0945.9+5751	0.229	2	B	NULL	0.124	0.022	0.028	0.962	0.029	0.029
J0946+1017	09:46:35.07	10:17:6.10	2FGLJ0946.5+1015	1.007	2	Q	NULL	0.091	NULL	NULL	0.114	0.000	0.000
J0948+4039	09:48:55.34	40:39:44.60	2FGLJ0948.8+4040	1.249	1	Q	LSP	0.058	NULL	NULL	0.224	0.000	0.000
J0948+0022	09:48:57.32	00:22:25.60	2FGLJ0948.8+0020	0.585	1	Q	NULL	0.249	0.029	0.035	0.310	0.012	0.012
US1015	09:50:11.80	45:53:19.10	2FGLJ0950.1+4554	0.399	3	B	ISP	0.220	0.028	0.034	0.216	0.008	0.008
BBJ0952+3936	09:52:14.71	39:36:15.91	1FGL_J0952.2+3926	NULL	NULL	B	HSP	0.365	0.058	0.069	0.033	0.002	0.002
J0952+5048	09:52:27.31	50:48:50.70	NULL	1.091	1	Q	NULL	0.165	NULL	NULL	0.246	0.000	0.000
J0952+3512	09:52:32.03	35:12:52.40	NULL	1.876	1	Q	NULL	0.115	0.026	0.027	0.085	0.002	0.002
C0953-0840	09:53:2.72	-08:40:18.40	2FGLJ0953.1-0839	NULL	NULL	B	HSP	0.221	0.025	0.030	0.872	0.030	0.031
J0953+3225	09:53:27.95	32:25:51.50	NULL	1.574	1	Q	NULL	0.057	NULL	NULL	0.418	0.000	0.000
J0956+2515	09:56:49.87	25:15:16.00	2FGLJ0956.9+2516	0.712	1	Q	LSP	0.295	0.034	0.041	0.303	0.014	0.014
J0957-1350	09:57:18.19	-13:50:1.30	2FGLJ0957.6-1350	1.323	1	Q	NULL	0.173	NULL	NULL	0.219	0.000	0.000
J0957-0156	09:57:27.21	-01:56:54.60	NULL	0.86	1	Q	NULL	0.095	NULL	NULL	0.147	0.000	0.000
C0957+5522	09:57:38.18	55:22:57.70	2FGLJ0957.7+5522	0.896	2	Q	LSP	0.060	NULL	NULL	0.405	0.000	0.000
RXJ0957.7+4745	09:57:46.30	47:45:49.20	NULL	NULL	NULL	A	NULL	0.221	NULL	NULL	0.101	0.000	0.000
J0958+4725	09:58:19.67	47:25:7.80	NULL	1.882	1	Q	NULL	0.129	NULL	NULL	0.125	0.000	0.000
J0958+5039	09:58:37.81	50:39:57.50	NULL	1.154	1	Q	NULL	0.191	0.038	0.045	0.092	0.004	0.004
J0958+6533	09:58:47.25	65:33:54.80	2FGLJ0958.6+6533	0.367	1	B	ISP	0.410	0.074	0.106	0.668	0.070	0.071
J1001+2911	10:01:10.21	29:11:37.50	2FGLJ1001.0+2913	NULL	NULL	B	ISP	0.764	0.091	0.118	0.346	0.034	0.034
J1001+3424	10:01:11.94	34:24:50.40	NULL	0.948	1	Q	NULL	0.458	NULL	NULL	0.018	0.000	0.000
J1001+1015	10:01:57.73	10:15:49.70	NULL	1.533	1	Q	NULL	0.046	NULL	NULL	0.155	0.000	0.000
1RXSJ100235.8+22160	10:02:34.60	22:16:15.20	2FGLJ1003.0+2219	NULL	NULL	B	HSP	0.132	0.018	0.020	0.117	0.002	0.002
J1002+1216	10:02:52.85	12:16:14.60	NULL	0.861	1	Q	NULL	0.517	0.051	0.061	0.084	0.005	0.005
BBJ1006+3454	10:06:56.46	34:54:45.18	1FGL_J1007.0+3454	NULL	NULL	B	HSP	0.210	0.022	0.026	0.210	0.006	0.007
J1007-0207	10:07:4.35	-02:07:10.90	NULL	1.214	1	Q	NULL	0.192	0.041	0.045	0.050	0.002	0.002
J1007+1356	10:07:41.50	13:56:29.60	NULL	2.707	1	Q	NULL	0.097	0.025	0.028	0.142	0.004	0.004
J1008+0621	10:08:0.82	06:21:21.20	2FGLJ1007.7+0621	NULL	NULL	B	LSP	0.509	0.055	0.069	0.579	0.041	0.041
PKS1005+007	10:08:11.50	00:29:59.60	2FGLJ1008.6+0028	NULL	NULL	A	ISP	0.048	0.009	0.010	1.857	0.018	0.018
J1010-0200	10:10:51.67	-02:00:19.60	2FGLJ1010.8-0158	0.887	2	Q	NULL	0.339	0.041	0.050	0.180	0.010	0.010
CRJ1012+0630	10:12:13.35	06:30:57.20	2FGLJ1012.1+0631	0.727	2	B	ISP	0.178	0.028	0.034	0.276	0.010	0.010
J1012+2312	10:12:16.39	23:12:14.60	NULL	0.749	1	Q	NULL	0.655	0.094	0.126	0.053	0.006	0.006
C1012+2439	10:12:41.38	24:39:23.40	2FGLJ1012.6+2440	1.805	2	Q	NULL	0.130	NULL	NULL	0.058	0.000	0.000
B31009+427	10:12:44.20	42:29:56.50	2FGLJ1012.5+4227	0.365	3	B	HSP	0.118	NULL	NULL	0.347	0.000	0.000
J1013+3445	10:13:49.62	34:45:50.80	NULL	1.414	1	Q	NULL	0.103	0.023	0.024	0.139	0.003	0.003
J1013+2449	10:13:53.43	24:49:16.40	NULL	1.636	1	Q	NULL	0.085	NULL	NULL	1.202	0.000	0.000
J1015+4926	10:15:4.13	49:26:0.70	2FGLJ1015.1+4925	0.2	1	B	HSP	0.198	0.027	0.034	2.771	0.107	0.108
PMNJ1015-0626	10:15:35.50	-06:26:48.10	2FGLJ1016.2-0638	NULL	NULL	A	NULL	2.196	NULL	NULL	0.020	0.000	0.000
J1015+1227	10:15:44.02	12:27:7.10	NULL	NULL	NULL	B	NULL	0.358	0.050	0.066	0.218	0.015	0.016
CR1016+0513	10:16:3.14	05:13:2.30	2FGLJ1016.0+0513	1.713	2	Q	NULL	1.093	0.201	0.309	0.176	0.034	0.034
J1016+2037	10:16:44.33	20:37:47.30	NULL	3.11	1	Q	NULL	0.112	NULL	NULL	0.077	0.000	0.000
J1017+6116	10:17:25.89	61:16:27.50	NULL	2.805	1	Q	NULL	0.113	NULL	NULL	0.186	0.000	0.000
J1018+3542	10:18:10.99	35:42:39.40	2FGLJ1017.0+3531	1.226	1	Q	LSP	0.101	NULL	NULL	0.254	0.000	0.000
J1018+0530	10:18:27.85	05:30:29.90	NULL	1.938	1	Q	NULL	0.383	0.053	0.064	0.041	0.003	0.003
TXS1015+594	10:18:58.60	59:11:27.70	2FGLJ1019.0+5915	NULL	NULL	B	ISP	0.248	0.045	0.063	0.210	0.014	0.015
J1019+6320	10:19:50.87	63:20:1.60	2FGLJ1019.8+6322	NULL	NULL	B	NULL	0.407	0.072	0.103	0.210	0.021	0.022
J1021+3437	10:21:17.48	34:37:21.60	NULL	1.4	1	Q	NULL	0.051	NULL	NULL	0.400	0.000	0.000
BBJ1022-0113	10:22:43.73	-01:13:2.50	2FGLJ1023.1-0115	NULL	NULL	B	HSP	0.088	0.015	0.016	0.396	0.006	0.006
J1023+3948	10:23:11.57	39:48:15.40	NULL	1.254	1	Q	NULL	0.148	0.025	0.029	0.255	0.008	0.008
J1023+2856	10:23:24.05	28:56:51.00	NULL	0.671	1	Q	NULL	0.667	0.089	0.116	0.058	0.006	0.006
PB00198	10:23:33.40	39:53:13.40	NULL	NULL	NULL	A	NULL	0.082	NULL	NULL	0.207	0.000	0.000
RXJ1023.6+3001	10:23:39.70	30:00:55.20	2FGLJ1023.6+2959	0.433	3	B	HSP	0.534	NULL	NULL	0.270	0.000	0.000
J1024+1912	10:24:44.81	19:12:20.40	NULL	0.828	1	Q	NULL	0.120	0.015	0.017	0.195	0.004	0.004
J1025-0509	10:25:45.42	-05:09:54.10	NULL	NULL	NULL	U	NULL	0.294	0.051	0.062	0.046	0.003	0.003
J1025+1253	10:25:56.29	12:53:49.00	NULL	0.663	1	Q	NULL	0.478	0.057	0.071	0.083	0.006	0.006
BBJ1026-1748	10:26:58.52	-17:48:58.50	2FGLJ1026.7-1749	0.114	2	B	HSP	0.377	0.055	0.072	0.785	0.059	0.060
J1028+0255	10:28:20.40	02:55:22.50	NULL	0.715	1	Q	NULL	0.212	0.041	0.046	0.048	0.002	0.002
J1029-1852	10:29:33.10	-18:52:50.30	NULL	1.784	1	Q	NULL	0.161	NULL	NULL	0.113	0.000	0.000
BBJ1031+5053	10:31:18.50	50:53:35.02	2FGLJ1031.0+5053	0.361	2	B	HSP	0.185	0.029	0.037	0.580	0.024	0.024
TXS1029+378	10:32:40.70	37:38:26.02	2FGLJ1032.6+3733	NULL	NULL	B	NULL	0.453	0.051	0.063	0.253	0.017	0.017
C1032+6051	10:32:53.96	60:51:27.60	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1033+4116	10:33:3.71	41:16:6.20	2FGLJ1033.2+4117	1.117	1	Q	LSP	0.300	0.034	0.041	0.261	0.012	0.012
J1033+0711	10:33:34.02	07:11:26.10	NULL	1.535	1	Q	NULL	0.383	0.042	0.051	0.052	0.003	0.003
J1033+6051	10:33:51.43	60:51:7.30	NULL	1.401	1	Q	NULL	0.959	0.199	0.328	0.599	0.128	0.135
J1036+1440	10:36:3.71	14:40:45.00	NULL	1.373	1	Q	NULL	0.718	NULL	NULL	0.009	0.000	0.000
J1036+2203	10:36:32.98	22:03:12.20	NULL	0.595	1	Q	NULL	0.185	0.023	0.026	0.147	0.004	0.004
J1036-0605	10:36:47.57	-06:05:41.20	NULL	NULL	NULL	U	NULL	0.416	NULL	NULL	0.019	0.000	0.000
C1037+5711	10:37:44.31	57:11:55.60	2FGLJ1037.6+5712	NULL	NULL	B	ISP	0.435	0.073	0.102	1.448	0.147	0.149
J1038+0512	10:38:46.78	05:12:29.10	NULL	0.473	1	Q	NULL	0.171	0.028	0.031	0.061	0.002	0.002
J1039-1541	10:39:6.71	-15:41:6.70	NULL	0.525	1	Q	NULL	0.226	0.036	0.041	0.131	0.005	0.005
J1041+0610	10:41:17.16	06:10:16.90	2FGLJ1040.7+0614	1.265	1	Q	LSP	0.078	0.011	0.013	0.562	0.007	0.007
J1041+5233	10:41:46.78	52:33:28.20	NULL	0.678	1	Q	NULL	0.248	0.037	0.048	0.524	0.028	0.029
J1043+2408	10:43:9.03	24:08:35.40	2FGLJ1043.1+2404	0.56	1	B	ISP	0.609	0.067	0.084	0.315	0.025	0.025
J1044+2959	10:44:6.34	29:59:1.00	NULL	2.983	1	Q	NULL	0.132	NULL	NULL	0.090	0.000	0.000
J1044+5322	10:44:10.67	53:22:20.50	NULL	1.901	1	Q	NULL	0.225	NULL	NULL	0.083	0.000	0.000
J1045+0624	10:45:52.73	06:24:36.50	NULL	1.509	1	Q	NULL	0.044	NULL	NULL	0.263	0.000	0.000
J1046+5354	10:46:24.04	53:54:26.20	NULL	1.71	1	Q	NULL	0.332	NULL	NULL	0.073	0.000	0.000
J1047-1308	10:47:3.93	-13:08:32.40	NULL	1.288	1	Q	NULL	0.054	NULL	NULL	0.492	0.000	0.000
J1047+2635	10:47:36.69	26:35:27.50	NULL	0.99	1	Q	NULL	0.187	NULL	NULL	0.065	0.000	0.000
J1048-1909	10:48:6.62	-19:09:35.70	NULL	0.595	1	Q	NULL	0.256	NULL	NULL	0.066	0.000	0.000
CLJ1049+2338	10:49:0.25	23:38:19.90	2FGLJ1048.6+2336	NULL	NULL	U	NULL	0.041	NULL	NULL	0.236	0.000	0.000
GB6J1049+1548	10:49:39.10	15:48:38.00	2FGLJ1049.4+1551	NULL	NULL	A	NULL	0.055	NULL	NULL	3.648	0.000	0.000
J1051+2027	10:51:1.37	20:27:20.00	NULL	1.036	1	Q	NULL	0.180	0.027	0.030	0.083	0.002	0.003
PB00667	10:51:25.30	39:43:25.50	2FGLJ1051.3+3938	0.498	3	B	HSP	0.090	NULL	NULL	0.169	0.000	0.000
J1051+2119	10:51:48.79	21:19:52.30	NULL	1.3	1	Q	NULL	0.194	0.021	0.025	0.152	0.004	0.004
BBJ1051+0103	10:51:51.84	01:03:10.80	2FGLJ1051.8+0107	0.265	2	B	ISP	0.106	0.016	0.018	0.403	0.008	0.008
BBJ1053+4929	10:53:44.10	49:29:56.00	2FGLJ1053.6+4928	0.14	2	B	HSP	0.057	NULL	NULL	1.756	0.000	0.000
CLJ1054+2210	10:54:30.62	22:10:54.81	2FGLJ1054.5+2212	NULL	NULL	B	ISP	0.212	0.019	0.022	0.488	0.012	0.013
J1054-0713	10:54:41.01	-07:13:26.20	NULL	1.618	1	Q	NULL	0.285	0.048	0.057	0.046	0.003	0.003
J1056+7011	10:56:53.62	70:11:45.90	2FGLJ1057.1+7001	2.492	1	Q	LSP	0.577	NULL	NULL	0.077	0.000	0.000
J1058+1951	10:58:17.90	19:51:50.90	NULL	1.11	1	Q	NULL	0.083	0.011	0.013	0.649	0.009	0.009
J1058+0133	10:58:29.60	01:33:58.80	2FGLJ1058.4+0133	0.888	1	Q	LSP	0.438	0.047	0.058	0.896	0.056	0.056
J1058+5628	10:58:37.73	56:28:11.20	2FGLJ1058.6+5628	0.144	1	B	HSP	0.230	0.056	0.089	3.084	0.272	0.278
GB6J1059+0224	10:59:6.10	02:25:4.80	NULL	NULL	NULL	A	NULL	0.452	0.132	0.209	0.012	0.002	0.002
CR1059-1134	10:59:12.43	-11:34:22.70	2FGLJ1059.3-1132	NULL	NULL	B	LSP	0.273	0.030	0.037	0.869	0.037	0.038
RXJ1100.3+4019	11:00:21.00	40:19:28.50	NULL	0.225	3	B	NULL	0.246	0.027	0.033	0.370	0.014	0.014
J1102+2757	11:02:14.29	27:57:8.70	NULL	1.861	1	Q	NULL	0.223	0.028	0.033	0.080	0.003	0.003
J1103+3014	11:03:13.30	30:14:42.70	NULL	0.387	1	Q	NULL	0.276	0.029	0.035	0.276	0.011	0.011
J1104+0730	11:04:24.07	07:30:53.20	2FGLJ1104.3+0729	NULL	NULL	B	NULL	0.379	0.038	0.046	0.487	0.025	0.025
J1104+3812	11:04:27.31	38:12:31.80	2FGLJ1104.4+3812	0.031	1	B	HSP	0.236	0.031	0.038	50.672	2.159	2.193
J1106+2812	11:06:7.26	28:12:47.00	2FGLJ1106.1+2814	NULL	NULL	U	LSP	1.042	0.143	0.195	0.240	0.032	0.032
BZBJ1107+0222	11:07:35.80	02:22:25.40	2FGLJ1107.5+0223	NULL	NULL	B	NULL	0.165	0.045	0.072	0.235	0.016	0.017
BBJ1107+1502	11:07:48.06	15:02:10.54	2FGLJ1107.8+1505	0.259	2	B	HSP	0.237	0.023	0.028	0.320	0.010	0.011
J1108+4330	11:08:23.48	43:30:53.60	NULL	1.226	1	Q	NULL	0.335	NULL	NULL	0.057	0.000	0.000
J1108+0811	11:08:37.50	08:11:1.60	NULL	1.123	1	Q	NULL	0.011	0.000	0.155	0.007	0.001	0.001
1ES1106+244	11:09:16.20	24:11:20.20	2FGLJ1109.3+2414	0.482297	3	B	NULL	0.145	0.020	0.023	0.175	0.004	0.004
J1110-1835	11:10:27.77	-18:35:52.80	2FGLJ1110.1-1835	NULL	NULL	U	LSP	0.154	0.030	0.033	0.128	0.004	0.005
BBJ1110+7133	11:10:37.60	71:33:56.56	2FGLJ1110.2+7134	NULL	NULL	B	HSP	0.527	NULL	NULL	0.243	0.000	0.000
J1110+4403	11:10:46.34	44:03:25.90	NULL	1.693	1	Q	NULL	0.194	NULL	NULL	0.071	0.000	0.000
J1112+3503	11:12:33.24	35:03:39.21	NULL	NULL	NULL	U	NULL	0.569	0.142	0.218	0.028	0.005	0.005
C1112+3446	11:12:38.77	34:46:39.10	2FGLJ1112.4+3450	1.949	2	Q	NULL	0.294	0.038	0.046	0.099	0.005	0.005
J1113+1442	11:13:58.70	14:42:27.00	NULL	0.866	1	Q	NULL	0.100	0.014	0.016	0.375	0.007	0.007
J1114-0816	11:14:32.55	-08:16:39.00	NULL	2.078	1	Q	NULL	0.801	NULL	NULL	0.026	0.000	0.000
J1116+0829	11:16:9.97	08:29:22.00	NULL	0.486	1	A	NULL	0.625	0.078	0.100	0.061	0.006	0.006
C1117+2014	11:17:6.26	20:14:7.40	2FGLJ1117.2+2013	0.138	2	B	HSP	0.081	0.013	0.015	1.897	0.031	0.031
BBJ1117+5355	11:17:57.43	53:55:54.80	2FGLJ1118.0+5354	NULL	NULL	B	HSP	0.146	0.028	0.034	0.294	0.010	0.011
J1118+1234	11:18:57.30	12:34:41.70	NULL	2.129	1	Q	NULL	0.095	0.020	0.021	0.124	0.003	0.003
J1119+0410	11:19:42.83	04:10:27.90	NULL	0.736	1	Q	NULL	0.223	NULL	NULL	0.021	0.000	0.000
J1119+1656	11:19:52.43	16:56:56.90	NULL	0.949	1	Q	NULL	0.175	0.034	0.038	0.064	0.002	0.002
J1120+0704	11:20:38.44	07:04:47.20	2FGLJ1120.4+0710	0.288	2	A	LSP	0.184	NULL	NULL	0.029	0.000	0.000
BBJ1120+4212	11:20:48.00	42:12:11.99	2FGLJ1121.0+4211	0.124	2	B	HSP	0.186	0.022	0.026	0.844	0.025	0.025
J1120-1420	11:20:55.56	-14:20:29.90	NULL	1.114	1	Q	NULL	0.066	NULL	NULL	0.484	0.000	0.000
J1121-1722	11:21:20.81	-17:22:40.80	NULL	0.986	1	Q	NULL	0.128	0.020	0.023	0.406	0.010	0.010
J1121-0553	11:21:25.11	-05:53:56.40	1FGL_J1121.5-0554	1.297	2	Q	LSP	0.769	0.113	0.153	0.123	0.015	0.015
J1121-0711	11:21:42.12	-07:11:6.30	NULL	NULL	NULL	B	NULL	0.385	0.058	0.072	0.047	0.003	0.003
J1122+1805	11:22:29.71	18:05:26.40	NULL	1.04	1	Q	NULL	0.039	NULL	NULL	0.379	0.000	0.000
J1124+2336	11:24:2.71	23:36:45.90	2FGLJ1124.2+2338	NULL	NULL	B	NULL	0.472	0.056	0.068	0.086	0.006	0.006
J1125+0001	11:25:42.30	00:01:1.40	NULL	1.696	1	Q	NULL	0.081	NULL	NULL	0.345	0.000	0.000
BBJ1125-0742	11:25:51.99	-07:42:21.10	2FGLJ1126.0-0743	0.279	2	B	HSP	0.060	NULL	NULL	0.496	0.000	0.000
J1125+2610	11:25:53.71	26:10:20.00	NULL	2.341	1	Q	NULL	0.054	NULL	NULL	0.170	0.000	0.000
J1126+4516	11:26:57.66	45:16:6.30	NULL	1.811	1	Q	NULL	0.069	NULL	NULL	0.404	0.000	0.000
J1127-1857	11:27:4.39	-18:57:17.40	2FGLJ1126.6-1856	1.048	1	Q	LSP	0.488	0.055	0.069	0.453	0.032	0.032
J1127+0555	11:27:36.53	05:55:32.10	NULL	2.217	1	Q	NULL	0.331	0.045	0.054	0.047	0.003	0.003
J1127+5650	11:27:40.14	56:50:14.80	NULL	2.89	1	Q	NULL	0.305	NULL	NULL	0.051	0.000	0.000
J1127+3620	11:27:58.87	36:20:28.40	2FGLJ1127.6+3622	0.884	1	Q	NULL	0.836	NULL	NULL	0.040	0.000	0.000
J1128+1039	11:28:45.55	10:39:7.00	NULL	NULL	NULL	U	NULL	1.068	0.409	1.100	0.027	0.017	0.018
J1129-0240	11:29:52.92	-02:40:7.70	NULL	2.093	1	Q	NULL	1.175	NULL	NULL	0.020	0.000	0.000
C1130-1449	11:30:7.05	-14:49:27.40	2FGLJ1130.3-1448	1.184	2	Q	LSP	0.098	0.018	0.020	0.717	0.013	0.013
J1130+3815	11:30:53.28	38:15:18.50	NULL	1.733	1	Q	NULL	0.159	0.026	0.029	0.125	0.004	0.004
BZBJ1131+5809	11:31:18.70	58:08:56.90	2FGLJ1130.9+5809	0.3596	3	B	ISP	0.124	0.026	0.033	0.534	0.018	0.019
J1131-0500	11:31:30.52	-05:00:19.70	NULL	0.266	1	A	NULL	0.202	NULL	NULL	0.100	0.000	0.000
J1132+0034	11:32:45.62	00:34:27.80	2FGLJ1132.9+0033	NULL	NULL	U	ISP	0.100	NULL	NULL	0.250	0.000	0.000
J1133+0040	11:33:20.06	00:40:52.80	NULL	1.633	1	Q	NULL	0.126	NULL	NULL	0.088	0.000	0.000
J1135-0428	11:35:58.23	-04:28:27.90	NULL	0.273	1	Q	NULL	0.275	0.031	0.037	0.261	0.011	0.011
BBJ1136+6737	11:36:30.09	67:37:4.33	2FGLJ1136.3+6736	0.136	2	B	HSP	0.116	NULL	NULL	1.304	0.000	0.000
BBJ1136+2550	11:36:50.11	25:50:52.37	2FGLJ1137.0+2553	0.156	2	B	HSP	0.033	NULL	NULL	0.742	0.000	0.000
J1141+6410	11:41:12.23	64:10:5.50	NULL	NULL	NULL	U	NULL	0.921	NULL	NULL	0.034	0.000	0.000
PMNJ1141-1404	11:41:17.70	-14:04:47.80	NULL	NULL	NULL	A	NULL	0.063	NULL	NULL	0.611	0.000	0.000
1RXS114142.2-140757	11:41:41.80	-14:07:53.50	NULL	NULL	NULL	A	NULL	0.184	0.037	0.046	0.146	0.007	0.007
87GB114026.7+613850	11:43:12.10	61:22:10.90	2FGLJ1143.1+6119	NULL	NULL	B	NULL	0.230	0.041	0.055	0.520	0.030	0.031
J1143+6633	11:43:41.61	66:33:31.20	NULL	2.328	1	Q	NULL	0.395	NULL	NULL	0.068	0.000	0.000
J1145+0455	11:45:21.32	04:55:26.70	NULL	1.342	1	Q	NULL	0.130	0.022	0.024	0.107	0.003	0.003
J1146+5848	11:46:26.91	58:48:34.20	NULL	1.982	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1146+5356	11:46:44.21	53:56:43.10	NULL	2.201	1	Q	NULL	0.453	NULL	NULL	0.033	0.000	0.000
J1146+3958	11:46:58.30	39:58:34.30	2FGLJ1146.9+4000	1.089	1	Q	NULL	0.621	0.084	0.110	0.285	0.027	0.028
J1147+3501	11:47:22.13	35:01:7.50	NULL	0.063	1	A	NULL	0.036	NULL	NULL	7.345	0.000	0.000
J1147-0724	11:47:51.55	-07:24:41.10	2FGLJ1147.7-0724	1.342	1	Q	LSP	0.170	0.029	0.033	0.303	0.009	0.009
J1147+2635	11:47:59.77	26:35:42.30	NULL	0.867	1	Q	NULL	0.152	0.021	0.024	0.226	0.006	0.006
J1148+5924	11:48:50.36	59:24:56.40	NULL	0.011	1	A	NULL	0.049	NULL	NULL	128.839	0.000	0.000
J1148-0404	11:48:55.89	-04:04:9.50	NULL	0.341	1	Q	NULL	0.096	NULL	NULL	0.152	0.000	0.000
J1148+5254	11:48:56.57	52:54:25.30	NULL	1.633	1	Q	NULL	0.050	NULL	NULL	0.946	0.000	0.000
J1150+4332	11:50:16.61	43:32:5.90	NULL	3.037	1	Q	NULL	0.167	NULL	NULL	0.042	0.000	0.000
J1150+2417	11:50:19.21	24:17:53.90	2FGLJ1150.1+2419	0.2	1	B	LSP	0.192	0.020	0.024	1.428	0.041	0.041
BBJ1150+4154	11:50:34.65	41:54:40.79	2FGLJ1150.5+4154	NULL	NULL	B	HSP	0.156	0.018	0.021	0.759	0.019	0.019
CRJ1151-1347	11:51:29.97	-13:47:50.78	2FGLJ1151.5-1347	NULL	NULL	U	NULL	0.289	0.041	0.049	0.119	0.006	0.007
J1152+4939	11:52:32.87	49:39:38.80	NULL	1.093	1	Q	NULL	0.052	NULL	NULL	0.568	0.000	0.000
J1152-0519	11:52:55.49	-05:19:48.50	NULL	1.983	1	Q	NULL	0.171	0.022	0.026	0.121	0.004	0.004
OM484	11:53:24.40	49:31:9.20	NULL	0.334	3	Q	NULL	0.382	0.058	0.077	0.536	0.042	0.042
J1154+5934	11:54:1.37	59:34:54.20	NULL	0.871	1	Q	NULL	0.212	0.051	0.066	0.071	0.004	0.005
J1154+6022	11:54:4.53	60:22:20.80	2FGLJ1154.4+6019	NULL	NULL	U	LSP	0.291	NULL	NULL	0.040	0.000	0.000
BBJ1154-0010	11:54:4.56	00:10:9.84	2FGLJ1154.0-0010	0.254	2	B	HSP	0.070	0.014	0.015	0.266	0.003	0.004
J1154+1225	11:54:10.40	12:25:9.80	NULL	0.081	1	Q	NULL	0.030	NULL	NULL	1.651	0.000	0.000
J1158+2450	11:58:25.79	24:50:18.00	NULL	0.202	1	Q	NULL	0.045	NULL	NULL	0.322	0.000	0.000
J1158+4825	11:58:26.77	48:25:16.20	NULL	2.028	1	Q	NULL	0.590	NULL	NULL	0.024	0.000	0.000
J1159+2914	11:59:31.83	29:14:43.80	2FGLJ1159.5+2914	0.729	1	Q	LSP	0.704	0.091	0.121	0.936	0.098	0.099
J1201+1431	12:01:44.27	14:31:36.50	NULL	NULL	NULL	U	NULL	0.965	NULL	NULL	0.061	0.000	0.000
J1203+6031	12:03:3.51	60:31:19.10	2FGLJ1203.2+6030	0.065	2	A	ISP	0.094	0.023	0.031	3.356	0.101	0.105
J1203+4803	12:03:29.86	48:03:13.60	NULL	0.817	1	Q	NULL	0.111	0.021	0.025	0.538	0.014	0.014
BBJ1204+1145	12:04:12.12	11:45:55.40	2FGLJ1204.2+1144	0.296	2	B	HSP	0.173	0.021	0.024	0.257	0.007	0.007
CRJ1204-0710	12:04:16.66	-07:10:9.01	2FGLJ1204.3-0711	0.185	2	B	ISP	0.148	0.016	0.019	1.796	0.041	0.041
J1207+1211	12:07:12.62	12:11:45.90	NULL	0.89	1	Q	NULL	0.281	0.042	0.049	0.047	0.002	0.002
J1207+2754	12:07:27.90	27:54:58.80	NULL	2.177	1	Q	NULL	0.105	NULL	NULL	0.151	0.000	0.000
CR1208+5441	12:08:54.26	54:41:58.20	2FGLJ1208.8+5441	1.344	2	Q	NULL	0.615	0.136	0.213	0.075	0.012	0.013
J1209+2547	12:09:45.09	25:47:3.80	NULL	1.436	1	Q	NULL	0.205	0.031	0.035	0.073	0.003	0.003
J1209+1810	12:09:51.76	18:10:6.80	2FGLJ1209.7+1807	0.845	2	Q	NULL	1.059	0.152	0.210	0.206	0.028	0.029
4C+13.46	12:13:32.00	13:07:20.30	2FGLJ1214.6+1309	1.139	3	Q	LSP	0.062	NULL	NULL	0.214	0.000	0.000
J1214+0829	12:14:59.91	08:29:22.50	NULL	2.359	1	Q	NULL	0.260	0.064	0.073	0.035	0.002	0.002
BBJ1215+5002	12:15:0.78	50:02:15.65	2FGLJ1214.9+5004	NULL	NULL	B	NULL	0.178	0.028	0.035	0.318	0.012	0.012
J1215+1654	12:15:3.98	16:54:37.90	2FGLJ1214.8+1653	1.132	1	Q	LSP	0.474	0.071	0.094	0.086	0.008	0.008
J1217+5835	12:17:11.02	58:35:26.20	NULL	2.552	1	Q	NULL	0.230	NULL	NULL	0.085	0.000	0.000
J1217+3007	12:17:52.08	30:07:0.60	2FGLJ1217.8+3006	0.237	1	B	HSP	0.188	0.020	0.024	4.296	0.123	0.124
CR1218-0119	12:18:34.93	-01:19:54.40	2FGLJ1218.5-0122	NULL	NULL	B	NULL	0.357	0.034	0.041	0.623	0.029	0.029
J1219+4829	12:19:6.42	48:29:56.20	NULL	1.076	1	Q	NULL	0.601	0.119	0.174	0.042	0.006	0.006
J1219+6600	12:19:35.80	66:00:31.90	NULL	1.266	1	Q	NULL	0.237	NULL	NULL	0.080	0.000	0.000
FRBAJ1219-03	12:19:45.70	-03:14:24.00	2FGLJ1219.8-0310	0.299	2	B	HSP	0.271	0.033	0.040	0.574	0.026	0.027
J1220+3431	12:20:8.29	34:31:21.70	1FGL_J1220.2+3432	0.182	1	B	ISP	0.177	0.021	0.025	0.352	0.010	0.010
J1220+3808	12:20:59.23	38:08:55.70	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
1ES1218+304	12:21:21.90	30:10:37.00	2FGLJ1221.3+3010	0.182	2	B	HSP	0.168	0.020	0.023	1.512	0.041	0.041
J1221+4411	12:21:27.04	44:11:29.70	NULL	1.344	1	Q	NULL	0.103	NULL	NULL	0.108	0.000	0.000
J1221+2813	12:21:31.69	28:13:58.50	2FGLJ1221.4+2814	0.102	1	B	ISP	0.304	0.042	0.055	4.794	0.290	0.292
J1222+0413	12:22:22.55	04:13:15.80	2FGLJ1222.4+0413	0.965	1	Q	LSP	0.233	0.030	0.036	0.313	0.011	0.012
MS1221.8+2452	12:24:24.20	24:36:23.60	2FGLJ1224.4+2436	0.218	3	B	HSP	0.212	0.022	0.026	0.587	0.018	0.018
J1224+4335	12:24:51.51	43:35:19.30	2FGLJ1225.0+4335	NULL	NULL	U	NULL	0.529	0.083	0.111	0.050	0.004	0.006
C1224+2122	12:24:54.46	21:22:46.40	2FGLJ1224.9+2122	0.435	2	Q	LSP	0.356	0.037	0.045	2.031	0.101	0.101
BBJ1226+0638	12:26:44.23	06:38:53.20	1FGL_J1226.8+0638	NULL	NULL	B	HSP	0.120	0.017	0.020	0.260	0.005	0.005
J1226-1328	12:26:54.42	-13:28:39.10	2FGLJ1226.7-1331	0.456	2	B	NULL	0.387	0.045	0.055	0.187	0.011	0.011
J1226+4340	12:26:57.90	43:40:58.40	NULL	NULL	NULL	U	NULL	0.098	NULL	NULL	0.081	0.000	0.000
J1227+4932	12:27:55.73	49:32:56.00	NULL	1.348	1	Q	NULL	0.775	NULL	NULL	0.025	0.000	0.000
J1228+3128	12:28:24.96	31:28:37.60	NULL	2.195	1	Q	NULL	0.054	NULL	NULL	1.613	0.000	0.000
J1228+3706	12:28:47.42	37:06:12.10	NULL	1.515	1	Q	NULL	0.044	NULL	NULL	0.443	0.000	0.000
C1228+4858	12:28:51.77	48:58:1.30	2FGLJ1228.6+4857	1.722	2	Q	LSP	0.442	0.075	0.099	0.055	0.005	0.005
J1229+0203	12:29:6.70	02:03:8.60	2FGLJ1229.1+0202	0.158	1	Q	LSP	0.063	0.009	0.010	30.667	0.326	0.331
J1230+2518	12:30:14.09	25:18:7.10	2FGLJ1230.2+2517	0.135	1	B	ISP	0.378	0.042	0.051	1.871	0.106	0.106
J1231+0418	12:31:27.58	04:18:1.90	NULL	1.03	1	Q	NULL	0.072	NULL	NULL	0.224	0.000	0.000
J1231+2847	12:31:43.58	28:47:49.80	2FGLJ1231.7+2848	0.236	2	B	HSP	0.385	0.042	0.052	1.560	0.090	0.090
BBJ1233-0144	12:33:41.33	-01:44:23.75	2FGLJ1233.7-0145	NULL	NULL	B	NULL	0.291	0.033	0.041	0.125	0.006	0.006
J1235+3621	12:35:5.81	36:21:19.30	NULL	1.598	1	Q	NULL	0.080	NULL	NULL	0.133	0.000	0.000
J1238+0723	12:38:2.45	07:23:21.80	NULL	1.172	1	Q	NULL	1.321	NULL	NULL	0.018	0.000	0.000
PMNJ1238-1959	12:38:24.20	-19:59:13.40	2FGLJ1238.1-1953	NULL	NULL	A	ISP	0.473	0.099	0.156	0.505	0.073	0.074
J1239+0730	12:39:24.59	07:30:17.20	2FGLJ1239.5+0728	0.4	1	Q	LSP	0.450	0.051	0.064	0.224	0.015	0.015
C1239+0443	12:39:32.76	04:43:5.20	2FGLJ1239.5+0443	1.761	2	Q	LSP	1.061	0.149	0.204	0.165	0.022	0.023
J1239-1023	12:39:43.06	-10:23:28.70	NULL	0.75	1	Q	NULL	0.156	NULL	NULL	0.242	0.000	0.000
RXJ1241.8-1455	12:41:49.30	-14:55:59.00	2FGLJ1241.6-1457	NULL	NULL	B	HSP	0.176	0.029	0.038	0.882	0.037	0.037
J1242+3750	12:42:51.37	37:51:0.00	NULL	1.316	1	Q	NULL	0.100	NULL	NULL	0.163	0.000	0.000
C1243+3627	12:43:12.74	36:27:44.00	2FGLJ1243.1+3627	NULL	NULL	B	HSP	0.124	0.014	0.017	2.117	0.042	0.042
J1243-0218	12:43:52.49	-02:18:38.40	NULL	NULL	NULL	U	NULL	0.780	NULL	NULL	0.009	0.000	0.000
1RXSJ124510.5+57102	12:45:9.80	57:09:54.60	2FGLJ1245.1+5708	NULL	NULL	B	ISP	0.215	0.048	0.067	0.359	0.024	0.024
J1247+1022	12:47:47.34	10:22:31.60	NULL	1.37	1	Q	NULL	0.059	NULL	NULL	0.491	0.000	0.000
J1248+5820	12:48:18.78	58:20:28.70	2FGLJ1248.2+5820	0.847	1	Q	ISP	0.310	0.060	0.088	2.689	0.245	0.248
J1248-0632	12:48:22.98	-06:32:9.80	NULL	0.762	1	Q	NULL	0.296	0.052	0.061	0.027	0.002	0.002
RXJ1249.8+3708	12:49:46.60	37:07:50.90	2FGLJ1249.9+3705	NULL	NULL	B	HSP	0.275	NULL	NULL	0.151	0.000	0.000
J1251-1717	12:51:14.48	-17:17:13.20	NULL	0.606	1	Q	NULL	0.133	0.025	0.028	0.167	0.005	0.005
1RXS125117.4+103914	12:51:17.80	10:39:5.10	2FGLJ1251.2+1045	0.2454	3	B	HSP	0.213	0.028	0.034	0.383	0.015	0.015
C1253+5301	12:53:11.92	53:01:11.70	2FGLJ1253.1+5302	0.178	2	A	ISP	0.364	0.059	0.081	1.035	0.088	0.089
J1253+0326	12:53:47.01	03:26:30.40	1FGL_J1253.7+0326	0.065	2	B	HSP	0.029	NULL	NULL	4.823	0.000	0.000
BBJ1253+6242	12:53:59.30	62:42:57.60	2FGLJ1254.1+6237	NULL	NULL	B	HSP	0.259	NULL	NULL	0.145	0.000	0.000
J1254-1317	12:54:31.47	-13:17:16.30	NULL	NULL	NULL	U	NULL	1.140	NULL	NULL	0.039	0.000	0.000
J1254+1141	12:54:38.26	11:41:5.90	NULL	0.87	1	Q	NULL	0.072	0.013	0.015	0.627	0.008	0.009
J1255+1817	12:55:31.76	18:17:50.90	NULL	1.367	1	Q	NULL	0.234	0.041	0.046	0.042	0.002	0.002
J1256-0547	12:56:11.17	-05:47:21.50	2FGLJ1256.1-0547	0.538	1	Q	LSP	0.728	0.083	0.106	1.334	0.123	0.124
J1256-1146	12:56:15.95	-11:46:37.40	2FGLJ1256.5-1145	NULL	NULL	U	NULL	0.072	0.011	0.013	4.196	0.057	0.058
1RXS125716.0+364713	12:57:16.50	36:47:14.80	2FGLJ1257.0+3650	0.531	3	B	HSP	0.282	0.054	0.076	0.414	0.032	0.033
J1257+3229	12:57:57.23	32:29:29.30	2FGLJ1258.2+3231	1.65	1	Q	LSP	0.465	0.055	0.068	0.199	0.014	0.014
BQJ1258-1800	12:58:38.30	-18:00:2.99	2FGLJ1258.4-1801	1.956	2	Q	NULL	0.506	NULL	NULL	0.029	0.000	0.000
J1300+1206	13:00:1.94	12:06:22.10	NULL	NULL	NULL	U	NULL	0.168	0.029	0.032	0.096	0.003	0.003
J1300+2830	13:00:28.53	28:30:10.20	NULL	0.645	1	Q	NULL	0.091	NULL	NULL	0.533	0.000	0.000
J1300+0828	13:00:36.44	08:28:2.90	NULL	NULL	NULL	U	NULL	0.112	NULL	NULL	0.255	0.000	0.000
5C12.170	13:01:29.10	33:37:0.80	2FGLJ1301.6+3331	1.00913	3	A	NULL	1.703	NULL	NULL	0.069	0.000	0.000
J1301+4634	13:01:32.60	46:34:2.90	NULL	0.205	1	G	NULL	0.063	NULL	NULL	0.951	0.000	0.000
J1302+5748	13:02:52.46	57:48:37.60	NULL	1.088	1	Q	NULL	0.630	NULL	NULL	0.061	0.000	0.000
C1303+2433	13:03:3.21	24:33:55.70	2FGLJ1303.1+2435	NULL	NULL	B	NULL	0.802	0.115	0.157	0.191	0.024	0.024
J1305-1033	13:05:33.02	-10:33:19.40	NULL	0.286	1	Q	NULL	0.083	0.012	0.014	3.428	0.054	0.055
J1306+5529	13:06:3.35	55:29:43.80	NULL	1.601	1	Q	NULL	0.195	NULL	NULL	0.158	0.000	0.000
J1306-1718	13:06:32.65	-17:18:58.70	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1308+3546	13:08:23.71	35:46:37.20	2FGLJ1308.5+3547	1.055	1	Q	LSP	0.530	0.071	0.092	0.092	0.008	0.008
J1309+5557	13:09:9.75	55:57:38.20	NULL	1.629	1	Q	NULL	0.166	NULL	NULL	0.244	0.000	0.000
BBJ1309+4305	13:09:25.50	43:05:4.99	2FGLJ1309.4+4304	NULL	NULL	B	HSP	0.218	0.027	0.034	0.560	0.022	0.022
J1309+1154	13:09:33.93	11:54:24.60	2FGLJ1309.3+1154	NULL	NULL	B	NULL	0.288	0.033	0.039	0.198	0.008	0.009
J1310+0044	13:10:28.50	00:44:8.90	NULL	1.603	1	Q	NULL	0.127	NULL	NULL	0.052	0.000	0.000
J1310+3220	13:10:28.66	32:20:43.80	2FGLJ1310.6+3222	0.997	1	Q	LSP	0.447	0.054	0.068	0.278	0.019	0.020
J1310+4653	13:10:53.59	46:53:52.20	NULL	0.972	1	Q	NULL	0.338	0.096	0.133	0.036	0.004	0.005
J1310+3233	13:10:59.40	32:33:34.40	NULL	1.65	1	Q	NULL	0.534	0.072	0.094	0.064	0.005	0.006
J1311+5513	13:11:3.21	55:13:54.30	NULL	0.924	1	Q	NULL	0.296	0.075	0.102	0.061	0.006	0.006
RXJ1311.1+0035	13:11:6.40	00:35:9.70	2FGLJ1310.9+0036	NULL	NULL	B	HSP	0.188	0.020	0.023	0.252	0.007	0.007
J1312+4828	13:12:43.35	48:28:30.90	2FGLJ1312.8+4828	0.501	1	Q	LSP	0.395	NULL	NULL	0.034	0.000	0.000
J1312-0424	13:12:50.90	-04:24:49.90	2FGLJ1313.0-0425	0.825	1	Q	LSP	0.731	0.118	0.167	0.067	0.009	0.009
J1313+1027	13:13:41.65	10:27:14.40	NULL	2.901	1	Q	NULL	0.095	NULL	NULL	0.137	0.000	0.000
J1314+2348	13:14:43.80	23:48:26.70	2FGLJ1314.6+2348	NULL	NULL	B	ISP	0.397	0.044	0.054	1.354	0.080	0.080
J1317+3425	13:17:36.49	34:25:15.90	2FGLJ1317.9+3426	1.05	1	Q	LSP	0.192	0.025	0.030	0.201	0.007	0.007
J1317-1345	13:17:36.54	-13:45:32.70	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
CT_1318-1735	13:18:8.10	-17:35:36.00	NULL	NULL	NULL	U	NULL	0.698	0.122	0.173	0.059	0.008	0.008
J1318-0607	13:18:33.71	-06:07:23.80	NULL	2.734	1	Q	NULL	0.142	NULL	NULL	0.130	0.000	0.000
PMNJ1318-1235	13:18:42.90	-12:35:3.60	2FGLJ1318.9-1228	NULL	NULL	A	NULL	0.404	0.056	0.070	0.089	0.006	0.006
J1319-1217	13:19:12.07	-12:17:32.10	NULL	0.86	1	Q	NULL	0.107	NULL	NULL	0.234	0.000	0.000
J1321+2216	13:21:11.20	22:16:12.10	2FGLJ1321.1+2215	0.943	1	Q	NULL	0.682	0.089	0.117	0.097	0.010	0.010
J1322-0937	13:22:36.91	-09:37:37.80	1FGL_J1322.7-0943	1.864	1	Q	NULL	0.101	0.022	0.025	0.106	0.003	0.003
J1322+3912	13:22:55.66	39:12:8.00	NULL	2.985	1	Q	NULL	0.058	NULL	NULL	0.284	0.000	0.000
J1324+4743	13:24:29.35	47:43:20.60	NULL	2.26	1	Q	NULL	0.538	0.122	0.191	0.049	0.008	0.008
J1325-0804	13:25:9.62	-08:04:48.40	NULL	2.354	1	Q	NULL	0.069	NULL	NULL	0.246	0.000	0.000
J1326-0500	13:26:54.61	-05:00:59.00	NULL	1.882	1	Q	NULL	0.153	NULL	NULL	0.076	0.000	0.000
J1327+2210	13:27:0.86	22:10:50.20	2FGLJ1326.8+2210	1.4	1	Q	LSP	0.392	0.045	0.055	0.170	0.010	0.010
J1327+5008	13:27:25.12	50:08:49.20	NULL	1.012	1	Q	NULL	0.328	0.079	0.104	0.044	0.004	0.004
J1327-1336	13:27:42.02	-13:36:0.20	NULL	1.33	1	Q	NULL	0.208	0.038	0.048	0.170	0.009	0.009
J1327+1223	13:27:54.68	12:23:9.20	NULL	0.95	1	Q	NULL	0.317	0.063	0.078	0.033	0.002	0.003
J1329+3154	13:29:52.86	31:54:11.00	NULL	NULL	NULL	B	NULL	0.415	NULL	NULL	0.038	0.000	0.000
NVSSJ133025+700141	13:30:25.60	70:01:40.90	2FGLJ1330.9+7001	NULL	NULL	B	HSP	0.267	0.068	0.108	0.226	0.024	0.025
J1330+5202	13:30:42.60	52:02:15.40	1FGL_J1331.0+5202	0.688	1	N	NULL	0.508	0.123	0.202	0.073	0.011	0.013
3C286	13:31:8.29	30:30:32.96	NULL	NULL	NULL	U	NULL	0.041	NULL	NULL	0.456	0.000	0.000
J1332-0509	13:32:4.46	-05:09:43.30	2FGLJ1332.0-0508	2.15	1	Q	LSP	0.390	0.044	0.054	0.212	0.012	0.012
J1332-1256	13:32:39.25	-12:56:15.30	2FGLJ1332.5-1255	1.498	2	Q	NULL	0.419	0.061	0.079	0.056	0.005	0.005
J1332+4722	13:32:45.24	47:22:22.70	2FGLJ1332.7+4725	0.669	1	Q	LSP	0.625	0.112	0.162	0.193	0.026	0.027
J1333+2725	13:33:7.49	27:25:18.40	2FGLJ1332.7+2726	2.126	1	Q	NULL	0.438	0.085	0.122	0.085	0.010	0.010
J1333+1649	13:33:35.78	16:49:4.00	NULL	2.097	1	Q	NULL	0.074	NULL	NULL	1.473	0.000	0.000
J1333-1950	13:33:45.17	-19:50:42.40	NULL	NULL	NULL	U	NULL	0.446	0.097	0.136	0.042	0.005	0.005
CLJ1333+5057	13:33:53.78	50:57:35.93	2FGLJ1333.5+5058	NULL	NULL	U	LSP	2.258	NULL	NULL	0.351	0.000	0.000
J1334-1150	13:34:4.19	-11:50:14.30	NULL	1.402	1	Q	NULL	1.299	NULL	NULL	0.020	0.000	0.000
J1335+4542	13:35:21.96	45:42:38.20	NULL	2.452	1	Q	NULL	0.111	NULL	NULL	0.256	0.000	0.000
J1337+6532	13:37:16.06	65:32:46.30	NULL	0.946	1	Q	NULL	0.547	NULL	NULL	0.070	0.000	0.000
J1337-1257	13:37:39.78	-12:57:24.70	2FGLJ1337.7-1257	0.539	1	Q	LSP	0.559	0.066	0.083	0.349	0.027	0.028
J1337+5501	13:37:49.64	55:01:2.10	NULL	1.099	1	Q	NULL	0.121	NULL	NULL	0.247	0.000	0.000
FRBAJ1338+11	13:38:58.91	11:53:17.59	2FGLJ1338.9+1152	NULL	NULL	B	NULL	0.176	0.021	0.025	0.304	0.008	0.008
BBJ1340+4410	13:40:29.79	44:10:3.94	2FGLJ1340.5+4407	0.546	2	B	HSP	0.112	NULL	NULL	0.199	0.000	0.000
BBJ1341+3959	13:41:5.10	39:59:45.42	1FGL_J1341.3+3951	0.172	2	B	HSP	0.044	NULL	NULL	1.008	0.000	0.000
J1341+2816	13:41:15.28	28:16:5.10	NULL	1.275	1	Q	NULL	0.346	NULL	NULL	0.043	0.000	0.000
J1343+6602	13:43:45.96	66:02:25.70	NULL	0.766	1	Q	NULL	0.260	0.077	0.114	0.055	0.006	0.006
J1344+6606	13:44:8.68	66:06:11.60	NULL	1.351	1	Q	NULL	0.812	NULL	NULL	0.028	0.000	0.000
J1344-1723	13:44:14.40	-17:23:40.40	2FGLJ1344.2-1723	2.49	2	Q	NULL	0.511	0.083	0.112	0.124	0.013	0.014
C1345+4452	13:45:33.17	44:52:59.60	2FGLJ1345.4+4453	2.534	2	Q	LSP	NULL	NULL	NULL	NULL	NULL	NULL
J1345+0706	13:45:49.31	07:06:31.10	2FGLJ1345.9+0706	NULL	NULL	U	LSP	0.939	0.137	0.189	0.171	0.023	0.023
J1347+1835	13:47:23.49	18:35:37.60	NULL	2.169	1	Q	NULL	0.156	NULL	NULL	0.088	0.000	0.000
J1349-1110	13:49:3.19	-11:10:0.80	NULL	0.141	1	Q	NULL	0.052	NULL	NULL	0.525	0.000	0.000
J1349-1132	13:49:31.44	-11:32:53.90	NULL	0.341	1	Q	NULL	0.397	0.039	0.047	0.463	0.024	0.024
J1349+5341	13:49:34.66	53:41:17.00	NULL	0.979	1	Q	NULL	0.215	NULL	NULL	0.343	0.000	0.000
J1350+0940	13:50:22.13	09:40:10.60	NULL	0.132	1	A	NULL	0.027	NULL	NULL	2.850	0.000	0.000
J1350-1634	13:50:36.15	-16:34:49.50	NULL	0.086	1	Q	NULL	0.043	NULL	NULL	1.883	0.000	0.000
J1350+3034	13:50:52.73	30:34:53.60	1FGL_J1351.0+3035	0.714	1	Q	LSP	0.935	0.145	0.206	0.207	0.030	0.031
PKS1348+007	13:51:4.30	00:31:19.80	2FGLJ1351.1+0032	2.084	3	Q	NULL	2.832	NULL	NULL	0.059	0.000	0.000
J1351+0830	13:51:16.92	08:30:39.90	NULL	1.429	1	Q	NULL	0.151	0.023	0.027	0.159	0.004	0.005
BBJ1351+1114	13:51:20.90	11:14:52.01	2FGLJ1351.4+1115	NULL	NULL	B	HSP	0.278	0.032	0.039	0.577	0.026	0.026
J1351+5542	13:51:58.20	55:42:10.90	NULL	0.389	1	Q	NULL	0.394	0.089	0.132	0.072	0.009	0.009
J1353+1435	13:53:22.84	14:35:39.30	2FGLJ1353.3+1435	NULL	NULL	B	LSP	0.437	0.048	0.059	0.203	0.013	0.013
FIRSTJ135426.6+3706	13:54:26.70	37:06:54.20	2FGLJ1354.5+3703	NULL	NULL	B	NULL	0.256	0.034	0.043	0.459	0.022	0.023
CR1354-1041	13:54:46.52	-10:41:2.70	2FGLJ1354.7-1047	0.332	2	Q	LSP	0.197	0.020	0.024	0.491	0.014	0.014
J1357-1527	13:57:11.24	-15:27:28.80	NULL	1.89	1	Q	NULL	0.116	0.024	0.027	0.134	0.004	0.004
RXJ1357.6+0128	13:57:38.50	01:28:13.40	2FGLJ1358.0+0137	NULL	NULL	B	HSP	0.171	0.020	0.023	0.240	0.006	0.006
J1359+5544	13:59:5.74	55:44:29.40	2FGLJ1359.4+5541	1.014	2	Q	NULL	0.469	0.105	0.165	0.100	0.015	0.015
J1359+4011	13:59:38.10	40:11:38.30	NULL	0.407	1	Q	NULL	0.076	NULL	NULL	0.192	0.000	0.000
J1400-1858	14:00:3.87	-18:58:11.00	NULL	0.114	1	Q	NULL	0.158	0.035	0.038	0.104	0.004	0.004
J1401+5835	14:01:45.70	58:35:42.30	NULL	1.924	1	Q	NULL	0.613	NULL	NULL	0.032	0.000	0.000
MS1402.3+0416	14:04:50.80	04:02:2.10	NULL	NULL	NULL	B	NULL	0.171	0.020	0.023	0.520	0.014	0.014
J1405+0415	14:05:1.12	04:15:35.80	NULL	3.215	1	Q	NULL	0.206	NULL	NULL	0.075	0.000	0.000
J1405-1440	14:05:32.88	-14:40:18.20	NULL	1.096	1	Q	NULL	0.092	0.016	0.018	0.246	0.005	0.005
J1406+3433	14:06:53.84	34:33:37.30	NULL	2.56	1	Q	NULL	0.139	NULL	NULL	0.146	0.000	0.000
J1407+2827	14:07:0.39	28:27:14.60	NULL	0.077	1	A	NULL	0.102	0.021	0.028	12.855	0.388	0.392
J1408+6854	14:08:19.07	68:54:50.80	NULL	1.272	1	Q	NULL	0.536	NULL	NULL	0.093	0.000	0.000
1406-076	14:08:56.48	-07:52:26.66	2FGLJ1408.8-0751	1.494	2	Q	LSP	0.307	0.034	0.041	0.146	0.006	0.006
BZBJ1410+2820	14:10:29.40	28:20:55.20	2FGLJ1410.3+2811	NULL	NULL	B	HSP	0.153	0.020	0.023	0.387	0.011	0.011
J1410+0731	14:10:35.08	07:31:21.50	NULL	0.901	1	Q	NULL	0.696	NULL	NULL	0.016	0.000	0.000
J1415-0955	14:15:20.84	-09:55:58.20	NULL	2.001	2	Q	NULL	0.157	0.026	0.030	0.110	0.003	0.003
J1415+1320	14:15:58.82	13:20:23.70	2FGLJ1416.0+1323	0.247	1	B	LSP	0.098	NULL	NULL	0.094	0.000	0.000
J1416-1705	14:16:34.38	-17:05:45.60	NULL	NULL	NULL	U	NULL	0.244	0.074	0.092	0.056	0.004	0.005
2E1415+2557	14:17:56.64	25:43:24.46	2FGLJ1418.1+2539	0.237	2	B	HSP	0.041	NULL	NULL	1.004	0.000	0.000
SDSSJ141826.	14:18:26.30	-02:33:33.98	2FGLJ1418.4-0234	NULL	NULL	B	NULL	0.306	0.032	0.038	1.009	0.044	0.044
CT_1419-0838	14:19:22.43	-08:38:30.40	2FGLJ1419.4-0835	NULL	NULL	U	LSP	0.477	0.133	0.226	0.148	0.028	0.029
J1419+5423	14:19:46.60	54:23:14.80	2FGLJ1420.2+5422	0.152	1	B	LSP	0.273	0.046	0.065	2.141	0.149	0.151
J1419+3821	14:19:46.62	38:21:48.50	2FGLJ1419.4+3820	1.831	1	Q	LSP	0.252	NULL	NULL	0.075	0.000	0.000
J1419+2706	14:19:59.30	27:06:25.60	NULL	0.536	1	Q	NULL	0.347	0.051	0.062	0.060	0.004	0.004
PMNJ1420-1118	14:21:0.10	-11:18:19.90	2FGLJ1421.1-1117	NULL	NULL	A	NULL	0.496	0.077	0.105	0.022	0.002	0.002
J1421+4645	14:21:23.07	46:45:48.00	NULL	1.668	1	Q	NULL	0.111	NULL	NULL	0.278	0.000	0.000
J1421-1931	14:21:36.98	-19:31:18.70	NULL	NULL	NULL	U	NULL	2.819	NULL	NULL	0.058	0.000	0.000
J1422+3223	14:22:30.38	32:23:10.40	NULL	0.685	1	Q	NULL	0.156	0.026	0.030	0.174	0.005	0.005
1ES1421+582	14:22:38.89	58:01:55.49	1FGL_J1422.2+5757	NULL	NULL	B	HSP	0.203	NULL	NULL	0.197	0.000	0.000
CLJ1423+3737	14:23:4.61	37:37:30.56	1FGL_J1422.7+3743	NULL	NULL	B	NULL	0.248	0.035	0.043	0.208	0.010	0.010
J1423+4802	14:23:6.16	48:02:10.80	NULL	2.22	1	Q	NULL	0.317	0.082	0.113	0.038	0.004	0.004
J1423+5055	14:23:14.19	50:55:37.30	NULL	0.276	1	Q	NULL	0.129	NULL	NULL	0.587	0.000	0.000
J1424+2256	14:24:38.09	22:56:0.60	NULL	3.62	1	Q	NULL	0.049	0.012	0.013	2.218	0.024	0.025
CLJ1424+3615	14:24:55.51	36:15:36.07	2FGLJ1425.1+3615	NULL	NULL	B	ISP	0.204	NULL	NULL	0.113	0.000	0.000
J1425+1424	14:25:49.02	14:24:56.90	NULL	0.78	1	Q	NULL	0.274	0.036	0.043	0.093	0.004	0.004
BBJ1426+3404	14:26:7.70	34:04:26.00	2FGLJ1426.1+3406	NULL	NULL	B	ISP	0.202	0.026	0.031	0.270	0.009	0.009
J1426+3625	14:26:37.09	36:25:9.60	NULL	1.091	1	Q	NULL	0.349	0.052	0.063	0.047	0.003	0.003
CR1427+2347	14:27:0.39	23:48:0.00	2FGLJ1427.0+2347	NULL	NULL	B	HSP	0.151	0.017	0.020	7.598	0.176	0.177
H1426+428	14:28:32.70	42:40:20.00	2FGLJ1428.6+4240	0.129	2	B	HSP	0.045	NULL	NULL	1.437	0.000	0.000
J1430+1043	14:30:9.74	10:43:26.90	NULL	1.71	1	Q	NULL	0.172	NULL	NULL	0.131	0.000	0.000
J1430+3649	14:30:40.58	36:49:3.90	NULL	0.566	1	B	NULL	0.488	0.079	0.106	0.068	0.007	0.007
J1431+3952	14:31:20.54	39:52:41.50	NULL	1.215	1	Q	NULL	0.060	NULL	NULL	0.995	0.000	0.000
J1433-1548	14:33:21.47	-15:48:44.60	NULL	1.573	1	Q	NULL	0.722	NULL	NULL	0.006	0.000	0.000
J1434+4203	14:34:5.70	42:03:16.00	2FGLJ1433.8+4205	1.24	1	Q	NULL	0.503	0.093	0.129	0.042	0.005	0.005
J1434+1952	14:34:39.80	19:52:0.80	NULL	1.382	1	Q	NULL	0.376	0.051	0.062	0.094	0.006	0.006
J1435+2021	14:35:21.95	20:21:17.90	2FGLJ1435.1+2022	NULL	NULL	U	NULL	0.268	0.031	0.037	0.232	0.010	0.010
J1436+2321	14:36:40.99	23:21:3.30	2FGLJ1436.9+2319	1.545	1	Q	LSP	0.167	NULL	NULL	0.103	0.000	0.000
J1436+6336	14:36:45.80	63:36:37.90	NULL	2.066	1	Q	NULL	0.102	NULL	NULL	0.587	0.000	0.000
J1436-1846	14:36:56.77	-18:46:34.20	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1437+0405	14:37:8.19	04:05:34.30	NULL	2.025	1	Q	NULL	0.111	0.020	0.022	0.160	0.004	0.004
J1437+3119	14:37:39.50	31:19:1.00	NULL	1.357	1	Q	NULL	0.156	NULL	NULL	0.165	0.000	0.000
J1438+3710	14:38:53.61	37:10:35.40	NULL	2.401	1	Q	NULL	0.674	0.136	0.203	0.081	0.013	0.013
PG1437+398	14:39:17.50	39:32:42.00	2FGLJ1439.2+3932	0.349	2	B	HSP	0.098	0.018	0.022	0.959	0.023	0.023
GB6J1439+3711	14:39:20.50	37:12:3.30	NULL	2.399	3	Q	NULL	0.102	NULL	NULL	0.645	0.000	0.000
J1439+4958	14:39:46.98	49:58:5.50	2FGLJ1440.3+4948	0.174	1	G	ISP	0.842	0.170	0.273	0.140	0.027	0.028
J1439-1531	14:39:56.88	-15:31:50.50	NULL	0.636	2	B	NULL	0.551	0.061	0.076	0.135	0.010	0.010
C1440+0610	14:40:52.94	06:10:16.20	2FGLJ1440.9+0611	NULL	NULL	B	ISP	0.279	0.030	0.036	0.657	0.027	0.027
J1442+3234	14:42:0.14	32:34:20.30	NULL	2.12	1	Q	NULL	0.199	0.045	0.050	0.040	0.002	0.002
CLJ1442+4348	14:42:7.15	43:48:36.70	2FGLJ1442.0+4352	NULL	NULL	B	NULL	0.241	0.035	0.044	0.251	0.012	0.012
BBJ1442+1200	14:42:48.20	12:00:40.00	2FGLJ1442.7+1159	0.163	2	B	HSP	0.036	NULL	NULL	1.206	0.000	0.000
J1443+2501	14:43:56.89	25:01:44.50	2FGLJ1444.1+2500	0.939	2	Q	LSP	0.328	0.048	0.058	0.039	0.002	0.002
J1445-1614	14:45:9.58	-16:14:10.70	NULL	1.195	1	Q	NULL	0.139	NULL	NULL	0.157	0.000	0.000
J1445-1629	14:45:53.39	-16:29:1.60	NULL	NULL	NULL	U	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1446+1721	14:46:35.35	17:21:7.60	NULL	1.026	1	Q	NULL	1.068	NULL	NULL	0.053	0.000	0.000
RXJ1448.0+36	14:48:0.60	36:08:30.98	2FGLJ1448.0+3608	NULL	NULL	B	HSP	0.187	0.022	0.027	0.871	0.027	0.027
J1450+0910	14:50:31.17	09:10:28.00	NULL	2.612	1	Q	NULL	0.816	0.120	0.164	0.082	0.010	0.010
CLJ1450+5201	14:50:59.99	52:01:11.71	1FGL_J1451.0+5204	NULL	NULL	B	NULL	0.299	0.056	0.075	0.128	0.010	0.010
J1451-0127	14:51:47.41	-01:27:35.30	NULL	1.314	1	Q	NULL	0.094	0.012	0.014	0.520	0.008	0.008
J1453+1036	14:53:1.49	10:36:17.20	NULL	2.27	1	Q	NULL	0.097	NULL	NULL	0.082	0.000	0.000
J1453+3505	14:53:18.55	35:05:39.40	NULL	0.721	1	Q	NULL	0.267	0.061	0.070	0.032	0.002	0.002
J1453+2648	14:53:53.61	26:48:33.50	NULL	NULL	NULL	B	NULL	0.602	0.075	0.096	0.107	0.010	0.010
C1454+5124	14:54:27.12	51:24:33.70	2FGLJ1454.4+5123	NULL	NULL	B	ISP	0.377	0.062	0.087	0.680	0.062	0.062
J1456+5048	14:56:8.12	50:48:36.30	NULL	NULL	NULL	U	NULL	1.291	NULL	NULL	0.020	0.000	0.000
J1457+0749	14:57:38.13	07:49:54.70	NULL	NULL	NULL	U	NULL	0.797	0.137	0.199	0.050	0.007	0.008
J1458+3720	14:58:44.80	37:20:21.60	NULL	0.333	1	B	NULL	0.271	0.044	0.053	0.071	0.004	0.004
J1459-1810	14:59:28.76	-18:10:45.20	NULL	0.235	1	Q	NULL	0.101	0.012	0.014	1.148	0.019	0.019
J1459+4442	14:59:35.46	44:42:7.90	NULL	3.402	1	Q	NULL	0.583	NULL	NULL	0.031	0.000	0.000
J1500+4751	15:00:48.66	47:51:15.50	NULL	NULL	NULL	B	NULL	0.193	0.040	0.048	0.094	0.004	0.005
MS14588+2249	15:01:1.90	22:38:6.00	2FGLJ1501.0+2238	0.235	2	B	HSP	0.369	0.041	0.051	1.545	0.087	0.088
BBJ1503-1541	15:03:40.60	-15:41:13.88	2FGLJ1503.7-1541	NULL	NULL	B	NULL	0.298	0.028	0.032	0.406	0.015	0.015
CLJ1503+4759	15:03:48.00	47:59:31.02	1FGL_J1503.3+4759	NULL	NULL	B	LSP	0.434	0.074	0.102	0.105	0.010	0.011
J1504+0813	15:04:24.12	08:13:39.60	NULL	2.832	1	Q	NULL	0.313	0.069	0.080	0.028	0.002	0.002
J1504+1029	15:04:24.98	10:29:39.20	2FGLJ1504.3+1029	1.833	1	Q	LSP	1.086	0.166	0.236	0.348	0.053	0.054
J1505+0326	15:05:6.48	03:26:30.80	2FGLJ1505.1+0324	0.409	1	Q	NULL	0.115	0.024	0.026	0.156	0.004	0.004
J1506+3730	15:06:9.53	37:30:51.10	2FGLJ1506.0+3729	0.674	1	A	NULL	0.294	0.078	0.096	0.027	0.002	0.003
PMNJ1506+0814	15:06:44.40	08:13:58.50	2FGLJ1506.6+0806	NULL	NULL	B	HSP	0.094	0.015	0.017	0.522	0.009	0.009
J1506+4239	15:06:53.04	42:39:23.00	NULL	0.587	1	Q	NULL	0.320	NULL	NULL	0.074	0.000	0.000
J1507-1652	15:07:4.79	-16:52:30.30	NULL	0.876	1	Q	NULL	0.233	0.029	0.033	0.107	0.004	0.004
J1508-1548	15:08:35.70	-15:48:31.50	NULL	2.499	1	Q	NULL	0.438	NULL	NULL	0.017	0.000	0.000
SBS1508+561	15:09:47.80	55:56:16.90	2FGLJ1509.7+5556	NULL	NULL	B	HSP	0.110	0.023	0.027	0.389	0.011	0.011
PKS1508-05	15:10:53.59	-05:43:7.42	2FGLJ1510.9-0545	1.185	2	Q	LSP	0.057	0.014	0.015	0.535	0.007	0.007
J1511+0518	15:11:41.26	05:18:9.30	NULL	0.084	1	A	NULL	0.028	NULL	NULL	1.103	0.000	0.000
PKS1509+022	15:12:15.75	02:03:17.01	2FGLJ1512.2+0201	0.219	2	Q	LSP	0.224	0.025	0.029	0.500	0.017	0.017
PKS1510-089	15:12:50.53	-09:05:59.80	2FGLJ1512.8-0906	0.36	2	Q	LSP	0.426	0.048	0.060	1.219	0.075	0.076
J1513-1012	15:13:44.89	-10:12:0.30	NULL	1.513	1	Q	NULL	0.196	0.027	0.032	0.277	0.010	0.010
BQJ1514+4450	15:14:36.60	44:50:3.98	2FGLJ1514.6+4449	0.57	2	Q	ISP	0.451	0.067	0.087	0.101	0.009	0.009
J1516+0015	15:16:40.22	00:15:1.90	NULL	0.052	1	N	NULL	0.047	NULL	NULL	4.780	0.000	0.000
J1516+1932	15:16:56.80	19:32:13.00	2FGLJ1516.9+1925	1.07	1	B	NULL	0.371	0.040	0.048	0.266	0.014	0.014
J1517+1332	15:17:17.15	13:32:24.50	NULL	1.499	1	Q	NULL	2.023	NULL	NULL	0.019	0.000	0.000
BBJ1517+6525	15:17:47.60	65:25:23.02	2FGLJ1518.0+6526	0.702	2	B	HSP	0.143	0.036	0.048	0.466	0.021	0.022
CLJ1520+5542	15:20:34.98	55:42:56.94	NULL	NULL	NULL	U	NULL	0.169	0.038	0.047	0.159	0.007	0.008
B31518+423	15:20:39.72	42:11:11.51	1FGL_J1519.7+4216	0.484	2	Q	NULL	0.418	0.064	0.083	0.197	0.016	0.016
NVSSJ152048-034850	15:20:48.70	-03:48:50.10	2FGLJ1520.8-0349	NULL	NULL	B	HSP	0.114	NULL	NULL	0.422	0.000	0.000
J1521+4336	15:21:49.61	43:36:39.30	2FGLJ1522.0+4348	2.18	1	Q	LSP	0.190	NULL	NULL	0.108	0.000	0.000
J1522+3144	15:22:9.99	31:44:14.40	2FGLJ1522.1+3144	1.488	1	Q	LSP	0.458	0.060	0.076	0.081	0.006	0.006
J1526-0425	15:26:15.02	-04:25:10.00	NULL	1.492	1	Q	NULL	0.062	NULL	NULL	0.202	0.000	0.000
J1526+6650	15:26:42.87	66:50:54.60	NULL	3.02	1	Q	NULL	0.198	NULL	NULL	0.219	0.000	0.000
87GB152947.5+574636	15:30:58.30	57:36:24.90	2FGLJ1531.0+5725	NULL	NULL	B	NULL	0.259	0.061	0.083	0.080	0.007	0.007
BUJ1532+3016	15:32:2.23	30:16:28.85	1FGL_J1531.8+3018	0.065	2	B	HSP	0.028	NULL	NULL	2.687	0.000	0.000
J1532-1319	15:32:45.37	-13:19:10.00	NULL	NULL	NULL	U	NULL	0.569	0.159	0.288	0.016	0.004	0.004
J1533-0421	15:33:14.22	-04:21:16.60	NULL	0.84	1	Q	NULL	0.330	0.059	0.075	0.047	0.004	0.004
RGBJ1534+372	15:34:47.20	37:15:53.80	2FGLJ1535.4+3720	0.143	3	B	ISP	0.118	NULL	NULL	0.592	0.000	0.000
J1534+0131	15:34:52.45	01:31:4.20	NULL	1.42	1	Q	NULL	0.146	0.028	0.032	0.095	0.003	0.003
J1535+4957	15:35:52.04	49:57:39.10	NULL	1.119	1	Q	NULL	0.159	NULL	NULL	0.121	0.000	0.000
J1537-1527	15:37:41.57	-15:27:12.50	NULL	1.766	1	Q	NULL	0.124	NULL	NULL	0.225	0.000	0.000
J1538-1655	15:38:50.94	-16:55:27.00	NULL	NULL	NULL	U	NULL	1.073	0.383	1.037	0.025	0.015	0.008
J1539+2744	15:39:39.14	27:44:38.30	2FGLJ1539.5+2747	2.19	1	Q	LSP	2.398	NULL	NULL	0.053	0.000	0.000
J1540+1447	15:40:49.49	14:47:45.90	2FGLJ1540.4+1438	0.605	1	Q	LSP	0.218	0.027	0.033	0.261	0.010	0.010
CR1542+6129	15:42:56.95	61:29:55.40	2FGLJ1542.9+6129	NULL	NULL	B	ISP	0.252	0.044	0.061	2.118	0.141	0.142
J1544+3240	15:44:5.66	32:40:48.30	NULL	1.05	1	Q	NULL	0.059	NULL	NULL	0.371	0.000	0.000
J1545+5135	15:45:2.82	51:35:0.90	NULL	1.93	1	Q	NULL	0.091	NULL	NULL	0.273	0.000	0.000
1RXSJ154604.6+08191	15:46:4.20	08:19:14.90	2FGLJ1546.1+0820	NULL	NULL	B	HSP	0.231	0.035	0.044	0.528	0.026	0.026
J1548+1727	15:48:55.10	17:27:41.00	NULL	1.874	1	Q	NULL	0.273	0.044	0.051	0.041	0.002	0.002
J1549+5038	15:49:17.47	50:38:5.80	NULL	2.175	1	Q	NULL	0.210	NULL	NULL	0.153	0.000	0.000
J1549+0237	15:49:29.44	02:37:1.20	2FGLJ1549.5+0237	0.414	1	Q	LSP	0.445	0.052	0.065	0.644	0.044	0.044
J1550+0527	15:50:35.27	05:27:10.50	2FGLJ1550.7+0526	1.422	1	Q	LSP	0.342	0.050	0.063	0.150	0.010	0.010
J1551+5806	15:51:58.21	58:06:44.50	NULL	1.32	1	Q	NULL	0.081	NULL	NULL	0.764	0.000	0.000
J1552+0850	15:52:3.26	08:50:47.30	2FGLJ1551.9+0855	0.071	2	A	NULL	0.706	0.092	0.122	0.404	0.043	0.043
CR1553+1256	15:53:32.70	12:56:51.70	2FGLJ1553.5+1255	1.308	2	Q	NULL	0.177	0.024	0.027	0.372	0.011	0.011
J1555+1111	15:55:43.04	11:11:24.40	2FGLJ1555.7+1111	0.36	1	B	HSP	0.202	0.022	0.026	8.580	0.268	0.269
J1557-0001	15:57:51.44	00:01:50.40	NULL	1.772	1	Q	NULL	0.263	0.046	0.056	0.061	0.004	0.004
J1558-1409	15:58:21.96	-14:09:59.00	NULL	0.097	1	A	NULL	0.109	NULL	NULL	4.374	0.000	0.000
J1558+5625	15:58:48.29	56:25:14.09	2FGLJ1559.0+5627	0.3	2	B	ISP	0.294	0.048	0.066	0.525	0.038	0.038
J1559+0304	15:59:30.98	03:04:48.30	NULL	3.891	1	Q	NULL	0.298	0.073	0.083	0.030	0.002	0.002
J1602+2646	16:02:39.63	26:46:6.00	NULL	0.373	1	Q	NULL	0.146	0.028	0.033	0.147	0.005	0.005
J1603-1007	16:03:18.79	-10:07:21.30	NULL	0.959	1	Q	NULL	0.082	NULL	NULL	0.177	0.000	0.000
J1603+1554	16:03:38.06	15:54:2.40	NULL	0.109	1	Q	NULL	0.033	NULL	NULL	2.212	0.000	0.000
J1603+1105	16:03:41.93	11:05:48.70	NULL	0.143	1	B	NULL	0.321	0.032	0.038	0.378	0.016	0.016
J1603+5730	16:03:55.93	57:30:54.40	NULL	2.858	1	Q	NULL	0.084	NULL	NULL	0.425	0.000	0.000
J1604+5714	16:04:37.36	57:14:36.70	2FGLJ1604.6+5710	0.72	1	Q	LSP	0.543	0.101	0.147	0.398	0.052	0.053
J1605+3001	16:05:33.04	30:01:29.70	NULL	2.404	1	Q	NULL	0.459	0.067	0.082	0.049	0.003	0.004
J1606+2717	16:06:58.30	27:17:5.60	NULL	0.934	1	Q	NULL	0.467	0.054	0.067	0.161	0.011	0.011
C1607+1551	16:07:6.43	15:51:34.50	2FGLJ1607.0+1552	0.496	2	A	LSP	0.141	NULL	NULL	0.179	0.000	0.000
J1608+1029	16:08:46.20	10:29:7.80	2FGLJ1608.5+1029	1.226	1	Q	LSP	0.346	0.040	0.048	0.192	0.009	0.010
J1610+2414	16:10:42.03	24:14:49.00	NULL	1.449	1	Q	NULL	0.146	0.034	0.036	0.060	0.002	0.002
J1611+1856	16:11:49.04	18:56:38.10	NULL	1.776	1	Q	NULL	0.226	NULL	NULL	0.055	0.000	0.000
J1613+3412	16:13:41.06	34:12:47.90	2FGLJ1613.4+3409	1.397	1	Q	LSP	0.080	0.017	0.018	0.428	0.007	0.007
J1616+4632	16:16:3.77	46:32:25.20	1FGL_J1616.1+4637	0.95	2	Q	NULL	0.208	NULL	NULL	0.063	0.000	0.000
J1616+0459	16:16:37.56	04:59:32.70	NULL	3.199	1	Q	NULL	0.194	NULL	NULL	0.068	0.000	0.000
J1617-1941	16:17:27.09	-19:41:32.00	NULL	NULL	NULL	U	NULL	0.189	0.042	0.054	0.040	0.002	0.002
J1617+0246	16:17:49.91	02:46:43.10	NULL	1.341	1	Q	NULL	0.105	0.016	0.018	0.498	0.010	0.010
J1618+0819	16:18:26.93	08:19:50.70	NULL	0.445	1	Q	NULL	0.114	0.014	0.016	0.740	0.014	0.014
J1619-1817	16:19:16.68	-18:17:21.80	NULL	NULL	NULL	U	NULL	0.300	0.102	0.142	0.012	0.001	0.002
J1620+4901	16:20:31.22	49:01:53.30	NULL	1.513	1	Q	NULL	0.164	0.031	0.038	0.176	0.007	0.007
J1623+3909	16:23:7.62	39:09:32.40	NULL	1.975	1	Q	NULL	0.053	NULL	NULL	0.668	0.000	0.000
J1623+0741	16:23:58.25	07:41:30.50	NULL	1.301	1	Q	NULL	0.102	NULL	NULL	0.279	0.000	0.000
J1624+5741	16:24:24.81	57:41:16.30	NULL	0.789	1	Q	NULL	0.465	NULL	NULL	0.027	0.000	0.000
J1624+5652	16:24:32.18	56:52:28.00	NULL	NULL	NULL	B	NULL	0.273	0.045	0.060	0.285	0.018	0.019
4C-06.46	16:24:32.92	-06:49:49.69	1FGL_J1624.7-0642	NULL	NULL	U	NULL	0.600	NULL	NULL	0.025	0.000	0.000
MG1J162441+1111	16:24:44.20	11:10:1.00	NULL	NULL	NULL	A	NULL	0.347	NULL	NULL	0.043	0.000	0.000
CT_1625+4118	16:25:42.17	41:18:42.30	NULL	NULL	NULL	U	NULL	0.875	0.144	0.207	0.103	0.015	0.016
CLJ1627+0251	16:27:54.14	02:51:9.42	NULL	NULL	NULL	U	NULL	0.289	0.034	0.041	0.218	0.010	0.010
1ES1627+40.2	16:29:1.30	40:08:0.01	NULL	NULL	NULL	U	NULL	0.098	0.018	0.020	0.232	0.005	0.005
J1630+0701	16:30:41.82	07:01:9.10	NULL	0.736	1	Q	NULL	0.277	0.046	0.054	0.052	0.003	0.003
J1630+5221	16:30:43.15	52:21:38.60	2FGLJ1630.4+5218	NULL	NULL	B	ISP	0.149	0.027	0.034	0.395	0.014	0.014
J1631+4927	16:31:16.54	49:27:39.50	NULL	0.52	1	Q	NULL	0.196	0.035	0.042	0.148	0.006	0.006
J1635+3808	16:35:15.49	38:08:4.50	2FGLJ1635.2+3810	1.814	1	Q	LSP	0.544	0.071	0.093	0.485	0.044	0.044
J1636+2112	16:36:38.19	21:12:55.70	NULL	1.802	1	Q	NULL	0.161	0.030	0.035	0.107	0.004	0.004
J1637+4717	16:37:45.13	47:17:33.80	2FGLJ1637.7+4714	0.74	1	Q	LSP	0.531	0.076	0.102	0.194	0.019	0.019
J1638+5720	16:38:13.46	57:20:24.00	NULL	0.751	1	Q	NULL	0.057	NULL	NULL	0.966	0.000	0.000
J1639+5357	16:39:39.84	53:57:47.10	NULL	1.977	1	Q	NULL	0.205	NULL	NULL	0.064	0.000	0.000
J1639+1632	16:39:42.14	16:32:21.80	NULL	NULL	NULL	U	NULL	0.991	NULL	NULL	0.030	0.000	0.000
J1640-0011	16:40:10.59	00:11:47.50	NULL	0.651	1	Q	NULL	0.272	0.038	0.045	0.062	0.003	0.003
J1640+3946	16:40:29.63	39:46:46.00	2FGLJ1640.7+3945	1.666	1	Q	LSP	0.587	0.077	0.101	0.127	0.012	0.012
J1640+1144	16:40:58.89	11:44:4.20	2FGLJ1641.0+1141	0.078	2	A	NULL	0.037	NULL	NULL	4.002	0.000	0.000
J1641+2257	16:41:25.23	22:57:4.10	NULL	2.063	1	Q	NULL	0.114	0.029	0.029	0.093	0.002	0.002
J1642-0621	16:42:2.18	-06:21:23.60	2FGLJ1641.6-0614	1.514	1	B	NULL	0.609	0.084	0.111	0.066	0.007	0.007
J1642+6856	16:42:7.85	68:56:39.70	NULL	0.751	1	Q	NULL	0.351	0.084	0.120	0.062	0.007	0.007
J1642+3948	16:42:58.81	39:48:37.00	NULL	0.593	1	Q	NULL	0.296	0.035	0.043	0.505	0.024	0.024
NVSSJ164328-064619	16:43:28.90	-06:46:19.90	NULL	NULL	NULL	B	NULL	0.082	NULL	NULL	0.677	0.000	0.000
J1644-1804	16:44:35.74	-18:04:32.50	NULL	NULL	NULL	U	NULL	0.464	0.119	0.207	0.120	0.022	0.021
J1644-0743	16:44:52.06	-07:43:43.10	NULL	0.139	1	N	NULL	0.205	0.032	0.037	0.082	0.003	0.003
J1646+4059	16:46:56.86	40:59:17.20	NULL	0.835	1	Q	NULL	0.234	0.036	0.042	0.059	0.003	0.003
J1647+4950	16:47:34.91	49:50:0.60	2FGLJ1647.5+4950	0.047	1	A	NULL	0.083	0.014	0.016	1.937	0.033	0.034
J1648+2224	16:48:1.54	22:24:33.10	NULL	NULL	NULL	U	NULL	1.310	NULL	NULL	0.020	0.000	0.000
CLJ1649+5235	16:49:24.99	52:35:15.01	2FGLJ1649.6+5238	NULL	NULL	U	NULL	0.189	0.028	0.036	0.677	0.027	0.027
J1649+0412	16:49:27.67	04:12:4.00	NULL	NULL	NULL	U	NULL	0.604	NULL	NULL	0.015	0.000	0.000
J1650+0824	16:50:37.56	08:24:52.20	2FGLJ1650.8+0830	1.965	1	Q	NULL	0.289	0.052	0.064	0.044	0.003	0.003
J1651+0129	16:51:3.66	01:29:23.50	NULL	NULL	NULL	U	NULL	0.318	0.071	0.087	0.031	0.003	0.003
J1652+0618	16:52:1.40	06:18:55.30	NULL	NULL	NULL	U	NULL	0.670	NULL	NULL	0.026	0.000	0.000
J1652+3902	16:52:58.51	39:02:49.80	NULL	1.299	1	Q	NULL	0.479	0.063	0.080	0.061	0.005	0.005
J1653+3107	16:53:29.91	31:07:56.90	NULL	1.298	1	Q	NULL	0.035	NULL	NULL	1.292	0.000	0.000
J1656+1826	16:56:34.09	18:26:26.40	NULL	2.551	1	Q	NULL	0.195	NULL	NULL	0.059	0.000	0.000
J1657+4808	16:57:46.88	48:08:33.00	2FGLJ1657.9+4809	NULL	NULL	B	LSP	0.396	0.077	0.110	0.078	0.008	0.009
J1658+3443	16:58:1.42	34:43:28.40	NULL	1.939	1	Q	NULL	0.067	NULL	NULL	0.303	0.000	0.000
J1658+4737	16:58:2.78	47:37:49.30	NULL	1.622	1	Q	NULL	0.090	NULL	NULL	0.290	0.000	0.000
J1658+0515	16:58:33.45	05:15:16.40	NULL	0.879	1	Q	NULL	0.045	NULL	NULL	0.816	0.000	0.000
J1700+6830	17:00:9.30	68:30:7.00	2FGLJ1700.2+6831	0.301	1	Q	LSP	1.023	0.255	0.474	0.631	0.173	0.194
J1701+3954	17:01:24.64	39:54:37.10	NULL	0.507	1	B	NULL	0.309	0.034	0.041	0.550	0.026	0.026
J1706+0953	17:06:36.73	09:53:59.60	NULL	NULL	NULL	U	NULL	0.195	NULL	NULL	0.066	0.000	0.000
J1707+1122	17:07:32.48	11:22:0.70	NULL	2.406	1	Q	NULL	0.338	NULL	NULL	0.052	0.000	0.000
J1707+0148	17:07:34.42	01:48:45.70	NULL	2.576	1	Q	NULL	0.092	NULL	NULL	0.158	0.000	0.000
J1707+1331	17:07:45.63	13:31:5.20	NULL	0.936	1	Q	NULL	0.083	NULL	NULL	0.473	0.000	0.000
J1709+4318	17:09:41.09	43:18:44.50	2FGLJ1709.7+4319	1.027	1	Q	LSP	0.878	0.148	0.214	0.091	0.014	0.014
J1712+6053	17:12:12.38	60:53:28.90	NULL	1.684	1	Q	NULL	0.143	NULL	NULL	0.075	0.000	0.000
J1716+2152	17:16:11.19	21:52:13.60	NULL	0.359	1	Q	NULL	0.167	0.036	0.040	0.090	0.003	0.003
J1716+6836	17:16:13.94	68:36:38.70	2FGLJ1714.8+6836	0.777	1	Q	LSP	0.336	0.067	0.099	0.367	0.037	0.037
J1716-0452	17:16:26.49	-04:52:11.90	NULL	1.026	1	Q	NULL	0.170	0.044	0.053	0.104	0.005	0.006
J1719-1420	17:19:2.02	-14:20:19.00	NULL	0.64	1	Q	NULL	0.596	NULL	NULL	0.234	0.000	0.000
J1719+1745	17:19:13.05	17:45:6.40	2FGLJ1719.3+1744	0.137	1	B	LSP	0.490	0.066	0.087	0.299	0.026	0.026
J1719+4858	17:19:14.49	48:58:49.40	NULL	0.025	1	A	NULL	0.030	NULL	NULL	10.297	0.000	0.000
J1719+4804	17:19:38.26	48:04:12.30	NULL	1.083	1	Q	NULL	0.053	NULL	NULL	4.543	0.000	0.000
J1719+0817	17:19:52.21	08:17:3.50	NULL	1.185	1	Q	NULL	0.077	0.019	0.022	0.996	0.019	0.021
J1721+3542	17:21:9.49	35:42:16.10	NULL	0.283	1	Q	NULL	0.089	NULL	NULL	0.227	0.000	0.000
J1722+6105	17:22:40.06	61:05:59.80	NULL	2.058	1	Q	NULL	0.161	0.043	0.051	0.086	0.004	0.004
J1722+2815	17:22:42.16	28:15:0.00	NULL	0.945	1	Q	NULL	0.108	0.019	0.022	0.252	0.006	0.006
J1722+1013	17:22:44.58	10:13:35.80	2FGLJ1722.7+1013	0.732	2	Q	LSP	0.458	0.064	0.083	0.115	0.010	0.010
C1724+4004	17:24:5.43	40:04:36.50	2FGLJ1724.0+4003	1.049	2	A	NULL	0.418	NULL	NULL	0.030	0.000	0.000
J1724+3303	17:24:14.19	33:03:4.00	NULL	1.87	1	Q	NULL	0.714	0.096	0.126	0.083	0.008	0.009
J1725+1152	17:25:4.34	11:52:15.50	2FGLJ1725.0+1151	0.018	1	B	HSP	0.285	0.039	0.051	2.517	0.143	0.144
BBJ1725+5851	17:25:35.00	58:51:38.99	2FGLJ1725.2+5853	NULL	NULL	B	ISP	0.246	0.039	0.050	0.555	0.030	0.031
J1726+3213	17:26:35.12	32:13:23.00	NULL	1.094	1	Q	NULL	0.047	NULL	NULL	0.387	0.000	0.000
J1726+2717	17:26:53.42	27:17:16.40	NULL	0.535	1	Q	NULL	0.278	0.052	0.063	0.049	0.003	0.003
J1727+5510	17:27:23.47	55:10:53.50	NULL	0.247	1	Q	NULL	0.075	NULL	NULL	0.633	0.000	0.000
J1728+1215	17:28:7.05	12:15:39.50	2FGLJ1727.9+1220	0.583	1	Q	NULL	0.801	0.189	0.331	0.093	0.022	0.022
J1728+5013	17:28:18.62	50:13:10.50	2FGLJ1728.2+5015	0.055	1	B	HSP	0.068	0.015	0.017	2.584	0.041	0.041
J1728+0427	17:28:24.95	04:27:4.90	2FGLJ1728.2+0429	0.293	1	Q	LSP	0.260	NULL	NULL	0.615	0.000	0.000
PKS1728+004	17:30:35.00	00:24:38.70	2FGLJ1730.7+0023	1.335	2	Q	NULL	0.721	0.220	0.474	0.260	0.086	0.088
CRJ1730+3714	17:30:47.05	37:14:55.10	2FGLJ1731.3+3718	NULL	NULL	B	ISP	0.070	0.015	0.016	0.551	0.008	0.008
J1734+3857	17:34:20.58	38:57:51.40	2FGLJ1734.3+3858	0.976	1	Q	LSP	1.103	0.175	0.252	0.257	0.041	0.042
J1735+3616	17:35:48.09	36:16:45.60	NULL	0.893	1	Q	NULL	0.286	0.033	0.039	0.087	0.004	0.004
NVSSJ173605+203301	17:36:5.20	20:33:0.70	2FGLJ1735.9+2033	NULL	NULL	B	HSP	0.204	0.034	0.043	0.296	0.013	0.014
J1738+4008	17:38:19.12	40:08:18.20	NULL	3.591	1	Q	NULL	0.215	0.031	0.036	0.084	0.003	0.003
J1738+3224	17:38:40.50	32:24:9.10	NULL	0.126	1	Q	NULL	0.037	NULL	NULL	1.635	0.000	0.000
J1739+4955	17:39:27.40	49:55:3.40	2FGLJ1739.5+4955	1.545	1	Q	LSP	0.899	0.166	0.256	0.255	0.046	0.047
J1740+2211	17:40:5.87	22:11:1.00	NULL	1.406	1	Q	NULL	0.056	NULL	NULL	0.501	0.000	0.000
J1740+4506	17:40:6.37	45:06:50.40	NULL	2.788	1	Q	NULL	0.106	NULL	NULL	0.203	0.000	0.000
J1740+5211	17:40:36.98	52:11:43.40	2FGLJ1740.2+5212	1.379	1	Q	LSP	0.235	0.048	0.067	0.291	0.020	0.021
J1740+4348	17:40:48.96	43:48:16.20	NULL	2.246	1	Q	NULL	0.152	0.030	0.033	0.101	0.003	0.003
J1742+5945	17:42:32.01	59:45:6.70	2FGLJ1742.1+5948	NULL	NULL	B	ISP	0.177	0.032	0.041	0.416	0.018	0.019
J1743+3747	17:43:47.64	37:47:53.80	NULL	1.958	1	Q	NULL	0.720	NULL	NULL	0.037	0.000	0.000
C1743+1935	17:43:57.83	19:35:9.00	2FGLJ1744.1+1934	0.083	2	B	HSP	0.070	NULL	NULL	4.646	0.000	0.000
J1743-0350	17:43:58.86	-03:50:4.60	NULL	1.057	1	Q	NULL	0.657	NULL	NULL	0.363	0.000	0.000
J1745+2252	17:45:4.66	22:52:48.00	NULL	1.884	1	Q	NULL	0.466	0.096	0.144	0.059	0.008	0.008
J1745-0753	17:45:27.10	-07:53:3.80	2FGLJ1745.5-0751	NULL	NULL	B	LSP	0.320	0.146	0.295	0.089	0.019	0.024
J1747+4658	17:47:26.65	46:58:50.90	NULL	1.484	1	B	NULL	0.929	NULL	NULL	0.034	0.000	0.000
MG2J174753+2323	17:47:49.90	23:24:39.30	NULL	2.203	3	Q	NULL	0.088	NULL	NULL	0.182	0.000	0.000
J1748+3404	17:48:5.82	34:04:1.20	NULL	2.764	1	Q	NULL	0.576	0.071	0.090	0.217	0.018	0.018
J1748+7005	17:48:32.84	70:05:50.80	2FGLJ1748.8+7006	0.77	1	B	ISP	0.471	0.099	0.156	0.935	0.134	0.137
J1752+1734	17:52:46.01	17:34:20.30	NULL	0.507	1	Q	NULL	0.141	0.047	0.081	0.479	0.031	0.034
J1753+4409	17:53:22.65	44:09:45.70	NULL	0.871	1	Q	NULL	0.220	0.054	0.069	0.080	0.005	0.006
J1753+2848	17:53:42.48	28:48:4.90	NULL	1.118	1	Q	NULL	0.307	0.088	0.125	0.053	0.006	0.006
J1754+6452	17:54:7.59	64:52:2.60	NULL	0.977	1	Q	NULL	0.137	NULL	NULL	0.124	0.000	0.000
CLJ1754+3212	17:54:11.80	32:12:23.06	2FGLJ1754.3+3212	NULL	NULL	U	HSP	0.482	0.082	0.117	0.966	0.109	0.110
1RXSJ175615.5+55221	17:56:15.90	55:22:17.60	2FGLJ1756.5+5523	NULL	NULL	B	HSP	0.183	0.032	0.040	0.306	0.013	0.014
J1756+3046	17:56:49.23	30:46:47.50	NULL	1.983	1	Q	NULL	0.261	NULL	NULL	0.073	0.000	0.000
J1757+5523	17:57:28.28	55:23:11.90	NULL	NULL	NULL	B	NULL	0.042	NULL	NULL	4.325	0.000	0.000
J1801+4404	18:01:32.31	44:04:21.90	2FGLJ1801.7+4405	0.663	1	Q	LSP	0.259	0.035	0.043	0.640	0.029	0.030
J1806+6949	18:06:50.68	69:49:28.10	2FGLJ1806.7+6948	0.05	1	B	ISP	0.057	0.018	0.022	7.830	0.147	0.151
J1808+4542	18:08:21.88	45:42:20.90	NULL	0.83	1	Q	NULL	0.958	0.288	0.621	0.062	0.021	0.023
J1809+2910	18:09:45.39	29:10:19.90	2FGLJ1809.7+2909	NULL	NULL	B	NULL	0.281	0.080	0.139	0.587	0.071	0.074
J1813+3144	18:13:35.21	31:44:17.60	2FGLJ1813.5+3143	0.117	2	B	ISP	0.258	0.049	0.069	1.065	0.078	0.079
J1818+5017	18:18:30.52	50:17:19.70	NULL	1.395	1	Q	NULL	0.356	NULL	NULL	0.039	0.000	0.000
NVSSJ182021+362343	18:20:20.90	36:23:43.10	2FGLJ1820.6+3625	NULL	NULL	A	HSP	0.259	NULL	NULL	0.187	0.000	0.000
7C1823+6856	18:23:32.80	68:57:51.90	2FGLJ1823.7+6856	NULL	NULL	B	LSP	0.576	NULL	NULL	0.223	0.000	0.000
1RXS182418.7+430954	18:24:19.10	43:09:49.50	2FGLJ1823.8+4312	0.487	3	A	HSP	0.138	0.036	0.043	0.168	0.007	0.007
BBJ1829+5402	18:29:24.29	54:02:59.78	2FGLJ1829.2+5402	NULL	NULL	B	HSP	0.183	0.035	0.047	0.355	0.018	0.018
3C380	18:29:31.78	48:44:46.18	2FGLJ1829.7+4846	0.692	2	A	NULL	0.086	0.024	0.031	0.787	0.022	0.023
CLJ1830+4840	18:30:48.11	48:40:12.32	NULL	NULL	NULL	U	NULL	0.232	NULL	NULL	0.177	0.000	0.000
J1835+6119	18:35:19.67	61:19:40.00	NULL	2.274	1	Q	NULL	0.183	NULL	NULL	0.215	0.000	0.000
BBJ1838+4802	18:38:49.10	48:02:34.01	2FGLJ1838.7+4759	NULL	NULL	B	HSP	0.242	0.048	0.068	1.090	0.078	0.080
J1842+6809	18:42:33.64	68:09:25.20	NULL	0.475	1	Q	NULL	0.173	0.047	0.065	0.178	0.011	0.012
J1849+6705	18:49:16.08	67:05:41.70	2FGLJ1849.4+6706	0.657	1	Q	LSP	0.820	0.201	0.366	0.554	0.139	0.149
J1852+4019	18:52:30.37	40:19:6.60	NULL	2.12	1	Q	NULL	0.363	NULL	NULL	0.086	0.000	0.000
CR1903+5540	19:03:11.61	55:40:38.40	2FGLJ1903.3+5539	NULL	NULL	B	ISP	0.196	0.057	0.097	0.790	0.068	0.070
J1938-1749	19:38:4.96	-17:49:20.40	NULL	0.903	1	Q	NULL	0.180	NULL	NULL	0.202	0.000	0.000
J1939-1525	19:39:26.66	-15:25:43.10	NULL	1.657	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
J1939-1002	19:39:57.25	-10:02:41.60	NULL	3.787	1	Q	NULL	0.363	NULL	NULL	0.181	0.000	0.000
J1954-1123	19:54:41.15	-11:23:22.70	2FGLJ1954.6-1122	0.683	2	Q	LSP	0.557	0.150	0.269	0.177	0.038	0.042
J2000-1325	20:00:42.14	-13:25:33.60	NULL	0.222	1	Q	NULL	0.173	0.039	0.052	0.390	0.019	0.020
J2000-1748	20:00:57.09	-17:48:57.70	2FGLJ2000.8-1751	0.652	1	Q	LSP	0.999	0.184	0.283	0.370	0.068	0.071
J2011-1546	20:11:15.71	-15:46:40.30	NULL	1.18	1	Q	NULL	0.298	NULL	NULL	0.499	0.000	0.000
J2015-1252	20:15:13.70	-12:52:57.00	NULL	0.614	1	Q	NULL	NULL	NULL	NULL	NULL	NULL	NULL
PMNJ2016-0903	20:16:24.00	-09:03:33.00	2FGLJ2016.3-0904	0.367	3	B	ISP	0.322	0.043	0.055	0.806	0.049	0.050
J2018-1109	20:18:28.01	-11:09:55.50	NULL	0.9	1	Q	NULL	0.260	0.051	0.068	0.289	0.021	0.021
J2018-0509	20:18:57.76	-05:09:29.40	NULL	0.905	1	Q	NULL	0.439	NULL	NULL	0.067	0.000	0.000
C2025-0735	20:25:40.66	-07:35:52.70	2FGLJ2025.6-0736	1.388	2	Q	LSP	1.181	0.260	0.448	0.411	0.099	0.109
J2027-0831	20:27:52.60	-08:31:56.00	NULL	1.697	1	Q	NULL	0.257	NULL	NULL	0.042	0.000	0.000
J2030-0503	20:30:22.42	-05:03:12.80	NULL	0.543	1	Q	NULL	1.123	NULL	NULL	0.238	0.000	0.000
J2037-1522	20:37:27.93	-15:22:0.50	NULL	1.802	1	Q	NULL	0.183	0.034	0.039	0.047	0.002	0.002
J2039-1046	20:39:0.70	-10:46:41.90	2FGLJ2039.1-1046	NULL	NULL	B	LSP	0.508	0.057	0.072	0.745	0.054	0.054
J2050+0407	20:50:6.24	04:07:48.90	2FGLJ2050.0+0408	NULL	NULL	B	NULL	0.363	0.060	0.075	0.202	0.014	0.014
SDSSJ205528.	20:55:28.20	00:21:16.99	2FGLJ2055.4-0023	NULL	NULL	B	HSP	0.199	0.028	0.033	0.195	0.007	0.007
J2101+0341	21:01:38.84	03:41:31.30	NULL	1.015	1	Q	NULL	0.081	NULL	NULL	0.308	0.000	0.000
J2108+1430	21:08:41.03	14:30:27.00	NULL	2.017	1	Q	NULL	0.228	0.054	0.065	0.049	0.003	0.003
CRJ2108-0250	21:08:44.73	-02:50:34.30	2FGLJ2108.7-0246	NULL	NULL	U	NULL	0.074	NULL	NULL	1.575	0.000	0.000
J2110-1020	21:10:0.98	-10:20:57.40	NULL	NULL	NULL	U	NULL	0.337	NULL	NULL	0.087	0.000	0.000
J2110+0809	21:10:9.68	08:09:55.40	2FGLJ2109.9+0807	1.58	2	Q	NULL	0.469	0.058	0.072	0.058	0.004	0.004
1RXS211242.5+081831	21:12:42.80	08:18:36.10	2FGLJ2112.5+0818	NULL	NULL	A	HSP	0.301	0.084	0.147	0.187	0.024	0.025
J2115-1416	21:15:18.43	-14:16:43.40	NULL	1.7	1	Q	NULL	0.106	0.020	0.022	0.177	0.004	0.004
J2118-0636	21:18:43.24	-06:36:18.00	NULL	0.328	1	Q	NULL	0.085	0.016	0.017	0.580	0.010	0.010
NVSSJ212035-125443	21:20:35.80	-12:54:43.50	2FGLJ2120.6-1301	NULL	NULL	A	NULL	0.660	NULL	NULL	0.018	0.000	0.000
C2121+1901	21:21:0.61	19:01:28.30	2FGLJ2121.0+1901	2.18	2	Q	LSP	0.879	NULL	NULL	0.028	0.000	0.000
J2123+0535	21:23:44.51	05:35:22.10	NULL	1.941	1	Q	NULL	0.488	0.069	0.089	0.194	0.016	0.016
J2124-1941	21:24:44.64	-19:41:43.50	NULL	NULL	NULL	U	NULL	0.127	0.032	0.035	0.145	0.005	0.005
J2125+0441	21:25:29.26	04:41:35.50	NULL	1.394	1	Q	NULL	2.067	NULL	NULL	0.020	0.000	0.000
J2128-0244	21:28:22.22	-02:44:32.80	NULL	1.812	1	Q	NULL	0.321	0.076	0.092	0.031	0.003	0.003
J2129-1538	21:29:12.18	-15:38:41.00	NULL	3.28	1	Q	NULL	0.052	NULL	NULL	0.591	0.000	0.000
J2131-1207	21:31:35.26	-12:07:4.80	NULL	0.501	1	Q	NULL	0.083	0.011	0.013	2.346	0.033	0.034
RBS1752	21:31:35.50	-09:15:22.00	2FGLJ2131.6-0914	0.449	2	B	HSP	0.329	NULL	NULL	0.341	0.000	0.000
J2133+1443	21:33:37.39	14:43:46.50	NULL	NULL	NULL	U	NULL	0.076	NULL	NULL	0.153	0.000	0.000
J2134-0153	21:34:10.31	-01:53:17.20	2FGLJ2133.8-0154	1.284	1	Q	LSP	0.324	0.039	0.047	0.249	0.013	0.013
J2136+0041	21:36:38.58	00:41:54.20	NULL	1.941	1	Q	NULL	0.060	NULL	NULL	0.696	0.000	0.000
J2139+1423	21:39:1.31	14:23:36.00	NULL	2.427	1	Q	NULL	0.073	NULL	NULL	0.158	0.000	0.000
J2139+0122	21:39:42.51	01:22:27.10	NULL	1.401	1	Q	NULL	0.247	NULL	NULL	0.062	0.000	0.000
J2142-0437	21:42:36.90	-04:37:43.60	NULL	0.344	1	Q	NULL	0.081	0.014	0.015	0.571	0.009	0.009
J2143+1743	21:43:35.54	17:43:48.70	2FGLJ2143.5+1743	0.211	1	Q	LSP	0.045	NULL	NULL	1.679	0.000	0.000
J2145+1115	21:45:18.78	11:15:27.30	NULL	0.548	1	Q	NULL	0.192	0.062	0.101	0.249	0.021	0.022
J2146-1525	21:46:22.98	-15:25:43.90	2FGLJ2146.5-1530	0.698	1	Q	LSP	0.145	0.027	0.031	0.376	0.012	0.012
NVSSJ214637-134359	21:46:37.00	-13:43:59.90	2FGLJ2146.6-1345	NULL	NULL	B	HSP	0.335	0.037	0.045	0.500	0.025	0.026
J2147+0929	21:47:10.17	09:29:46.70	2FGLJ2147.3+0930	1.113	1	Q	LSP	0.440	0.090	0.135	0.204	0.026	0.026
J2148+0657	21:48:5.46	06:57:38.60	2FGLJ2148.2+0659	0.999	1	Q	LSP	0.077	NULL	NULL	1.265	0.000	0.000
J2148-1723	21:48:36.80	-17:23:44.00	NULL	2.13	1	Q	NULL	0.276	0.044	0.054	0.082	0.005	0.005
J2149+0322	21:49:41.87	03:22:51.40	2FGLJ2149.6+0326	NULL	NULL	B	NULL	0.198	0.023	0.027	0.328	0.010	0.010
BBJ2150-1410	21:50:15.50	-14:10:50.09	1FGL_J2150.3-1410	0.229	2	B	HSP	0.156	0.023	0.027	0.665	0.019	0.019
J2151+0709	21:51:31.43	07:09:26.80	NULL	1.364	1	Q	NULL	0.112	0.019	0.021	0.256	0.005	0.005
J2151+0552	21:51:37.88	05:52:13.00	NULL	0.74	1	Q	NULL	0.543	NULL	NULL	0.022	0.000	0.000
J2152+1734	21:52:24.82	17:34:37.80	2FGLJ2152.4+1735	0.871	2	B	LSP	0.794	0.114	0.155	0.148	0.018	0.019
J2153-1136	21:53:50.24	-11:36:14.10	2FGLJ2154.0-1138	NULL	NULL	U	NULL	0.421	0.055	0.069	0.077	0.006	0.006
J2156-0037	21:56:14.76	00:37:4.60	NULL	0.495	1	B	NULL	0.586	0.095	0.130	0.077	0.009	0.009
J2157+3127	21:57:28.82	31:27:1.40	2FGLJ2157.4+3129	1.487	1	Q	LSP	3.049	NULL	NULL	0.111	0.000	0.000
J2158-1501	21:58:6.28	-15:01:9.30	2FGLJ2157.9-1501	0.672	1	Q	LSP	0.303	0.035	0.043	0.346	0.016	0.016
C2159-1500	21:59:20.18	-15:00:36.30	NULL	NULL	NULL	U	NULL	0.132	0.028	0.030	0.134	0.004	0.004
TXS2157+102	22:00:7.90	10:30:7.70	2FGLJ2159.9+1023	NULL	NULL	B	NULL	0.302	0.075	0.091	0.035	0.003	0.003
J2200+2137	22:00:14.20	21:37:57.00	NULL	NULL	NULL	B	NULL	0.282	0.044	0.053	0.076	0.004	0.004
J2200-1309	22:00:16.36	-13:09:5.40	NULL	NULL	NULL	U	NULL	0.142	0.019	0.021	0.332	0.008	0.008
J2200+0234	22:00:49.41	02:34:30.10	NULL	1.323	1	Q	NULL	0.505	0.098	0.124	0.036	0.003	0.004
J2203+3145	22:03:14.98	31:45:38.30	NULL	0.298	1	Q	NULL	0.168	NULL	NULL	2.890	0.000	0.000
J2204+0440	22:04:17.66	04:40:2.00	2FGLJ2204.6+0442	0.027	2	A	ISP	0.059	0.010	0.011	5.920	0.069	0.069
J2204+3632	22:04:21.10	36:32:37.10	NULL	0.073	1	G	NULL	0.150	0.052	0.098	2.677	0.209	0.219
J2206-0031	22:06:43.29	00:31:2.50	2FGLJ2206.6-0029	NULL	NULL	B	NULL	0.617	0.105	0.150	0.112	0.015	0.015
J2207+1652	22:07:52.87	16:52:17.80	NULL	1.639	1	Q	NULL	0.359	0.058	0.074	0.057	0.004	0.004
J2210+2013	22:10:51.66	20:13:24.00	NULL	0.282	1	Q	NULL	0.312	0.068	0.085	0.041	0.003	0.003
J2211+1841	22:11:53.89	18:41:49.90	NULL	0.07	1	A	NULL	0.080	0.011	0.013	3.403	0.047	0.047
J2212+2355	22:12:5.97	23:55:40.60	2FGLJ2211.9+2355	1.125	1	Q	LSP	0.501	0.079	0.104	0.046	0.004	0.005
C2212+0646	22:12:50.84	06:46:8.70	NULL	1.121	2	Q	NULL	0.380	0.054	0.067	0.081	0.006	0.006
J2214+0711	22:14:8.87	07:11:42.40	NULL	NULL	NULL	U	NULL	0.248	0.034	0.041	0.123	0.006	0.006
J2217+2421	22:17:0.83	24:21:46.00	2FGLJ2217.1+2422	0.505	1	B	LSP	0.196	0.028	0.034	0.338	0.013	0.013
J2218+1520	22:18:10.91	15:20:35.70	NULL	2.335	1	Q	NULL	0.082	NULL	NULL	0.136	0.000	0.000
J2218-0335	22:18:52.04	-03:35:36.90	NULL	0.901	1	Q	NULL	0.056	NULL	NULL	1.192	0.000	0.000
J2219+1806	22:19:14.09	18:06:35.60	2FGLJ2219.1+1805	1.071	2	Q	NULL	1.837	NULL	NULL	0.043	0.000	0.000
J2219+2613	22:19:49.74	26:13:28.00	NULL	0.085	1	A	NULL	0.055	NULL	NULL	4.221	0.000	0.000
NVSSJ222329+010226	22:23:29.50	01:02:26.40	2FGLJ2223.4+0104	NULL	NULL	A	NULL	0.398	0.050	0.064	0.142	0.010	0.010
J2225+2118	22:25:38.05	21:18:6.50	NULL	1.953	1	Q	NULL	0.073	NULL	NULL	0.416	0.000	0.000
C2225-0457	22:25:47.26	-04:57:1.40	2FGLJ2225.6-0454	1.404	2	Q	LSP	0.374	0.040	0.048	0.261	0.014	0.014
J2228+2503	22:28:1.55	25:03:3.10	NULL	0.558	1	Q	NULL	0.216	0.049	0.056	0.047	0.002	0.003
CR2228-0753	22:28:52.61	-07:53:46.70	NULL	NULL	NULL	U	NULL	0.207	0.023	0.026	0.238	0.007	0.007
J2229-0832	22:29:40.08	-08:32:54.40	2FGLJ2229.7-0832	1.559	1	Q	LSP	0.169	0.019	0.021	0.299	0.007	0.007
J2230-1325	22:30:15.31	-13:25:42.90	NULL	1.42	1	Q	NULL	0.167	NULL	NULL	0.107	0.000	0.000
2230+114	22:32:36.41	11:43:50.90	2FGLJ2232.4+1143	1.037	2	Q	LSP	1.244	0.213	0.319	0.886	0.158	0.164
J2235-1826	22:35:56.12	-18:26:9.50	NULL	2.153	1	Q	NULL	1.278	NULL	NULL	0.021	0.000	0.000
J2236+2828	22:36:22.47	28:28:57.40	2FGLJ2236.4+2828	0.795	1	Q	LSP	0.741	0.121	0.175	0.322	0.046	0.046
J2236-1433	22:36:34.09	-14:33:22.20	2FGLJ2236.5-1431	0.325	1	Q	LSP	0.733	0.108	0.148	0.893	0.110	0.111
J2238+0724	22:38:10.40	07:24:14.00	NULL	1.012	1	Q	NULL	0.135	NULL	NULL	0.270	0.000	0.000
J2241+4120	22:41:7.21	41:20:11.60	NULL	NULL	NULL	B	NULL	0.370	NULL	NULL	0.273	0.000	0.000
J2241+0953	22:41:49.72	09:53:52.40	NULL	1.707	1	Q	NULL	0.100	NULL	NULL	0.156	0.000	0.000
CR2243+2021	22:43:54.74	20:21:3.80	2FGLJ2243.9+2021	NULL	NULL	B	HSP	0.153	0.016	0.019	1.723	0.039	0.039
J2244+4057	22:44:12.73	40:57:13.60	2FGLJ2244.1+4059	NULL	NULL	B	ISP	0.632	0.190	0.397	0.356	0.104	0.107
J2244+2600	22:44:35.15	26:00:20.70	NULL	2.043	1	Q	NULL	0.086	NULL	NULL	0.188	0.000	0.000
J2245+0500	22:45:53.65	05:00:57.00	NULL	1.091	1	Q	NULL	0.131	NULL	NULL	0.172	0.000	0.000
J2246-1206	22:46:18.23	-12:06:51.30	NULL	0.63	1	Q	NULL	0.188	0.027	0.035	0.638	0.025	0.026
BBJ2247+0000	22:47:30.20	00:00:6.01	2FGLJ2247.2-0002	NULL	NULL	B	ISP	0.604	0.091	0.124	0.248	0.028	0.028
J2247-1237	22:47:52.64	-12:37:19.70	NULL	1.892	1	Q	NULL	0.155	NULL	NULL	0.245	0.000	0.000
J2247+0310	22:47:58.68	03:10:42.30	NULL	1.571	1	Q	NULL	0.762	NULL	NULL	0.025	0.000	0.000
J2249+2107	22:49:0.57	21:07:2.90	NULL	1.274	1	Q	NULL	0.399	NULL	NULL	0.049	0.000	0.000
J2250+3824	22:50:5.75	38:24:37.19	2FGLJ2250.0+3825	0.119	2	B	HSP	0.116	0.021	0.027	1.671	0.047	0.047
J2251+4030	22:51:59.77	40:30:58.20	2FGLJ2251.9+4032	NULL	NULL	B	NULL	0.140	0.034	0.050	0.909	0.046	0.047
J2253+1942	22:53:7.37	19:42:34.60	NULL	0.284	1	Q	NULL	0.099	0.016	0.018	1.303	0.025	0.026
J2253+1608	22:53:57.75	16:08:53.60	2FGLJ2253.9+1609	0.859	1	Q	LSP	0.762	0.105	0.142	2.956	0.346	0.349
CT_2255+2410	22:55:15.36	24:10:11.20	2FGLJ2255.2+2408	NULL	NULL	U	HSP	0.522	0.079	0.107	0.449	0.045	0.046
J2257+0243	22:57:17.56	02:43:17.60	NULL	2.089	1	Q	NULL	0.071	NULL	NULL	0.278	0.000	0.000
J2259-0811	22:59:0.69	-08:11:3.00	NULL	1.376	1	Q	NULL	0.175	NULL	NULL	0.077	0.000	0.000
CLJ2300+3137	23:00:22.84	31:37:4.37	2FGLJ2300.6+3139	NULL	NULL	U	NULL	0.132	0.020	0.023	0.317	0.008	0.008
J2301-0158	23:01:7.98	-01:58:4.60	NULL	0.778	1	Q	NULL	0.129	0.020	0.023	0.095	0.002	0.002
J2303+3853	23:03:4.06	38:53:48.40	NULL	NULL	NULL	U	NULL	0.088	NULL	NULL	0.385	0.000	0.000
FRBAJ2304+37	23:04:36.60	37:05:8.02	2FGLJ2304.7+3703	NULL	NULL	B	HSP	0.225	0.034	0.043	0.400	0.019	0.019
J2308+2008	23:08:11.64	20:08:42.20	NULL	0.25	1	Q	NULL	0.232	0.025	0.030	0.410	0.014	0.014
J2310+1055	23:10:28.51	10:55:30.70	NULL	0.494	1	Q	NULL	0.556	0.169	0.332	0.041	0.010	0.011
NVSSJ231101+020504	23:11:1.20	02:05:6.60	2FGLJ2310.9+0204	NULL	NULL	B	NULL	0.458	0.048	0.059	0.494	0.031	0.031
C2311+3425	23:11:5.33	34:25:10.90	2FGLJ2311.0+3425	1.817	2	Q	LSP	0.696	0.096	0.128	0.217	0.024	0.024
BUJ2313+1444	23:13:57.36	14:44:23.78	2FGLJ2314.0+1446	NULL	NULL	U	HSP	0.030	NULL	NULL	1.504	0.000	0.000
J2321+2732	23:21:59.86	27:32:46.40	2FGLJ2321.0+2737	1.253	2	Q	LSP	0.169	0.020	0.024	0.436	0.012	0.012
J2322+1843	23:22:28.56	18:43:24.90	NULL	1.725	1	Q	NULL	0.096	NULL	NULL	0.154	0.000	0.000
CRJ2322+3436	23:22:44.01	34:36:13.90	2FGLJ2322.6+3435	0.098	2	B	HSP	0.032	NULL	NULL	2.174	0.000	0.000
PKS2320-021	23:23:4.63	-01:50:48.08	1FGL_J2322.3-0153	1.774	2	Q	NULL	0.272	0.034	0.039	0.053	0.002	0.002
J2323-0317	23:23:31.95	-03:17:5.00	2FGLJ2323.6-0316	1.411	1	Q	LSP	0.634	0.067	0.083	0.308	0.024	0.024
1ES2321+419	23:23:52.10	42:10:58.69	2FGLJ2323.8+4212	NULL	NULL	B	HSP	0.334	0.053	0.072	0.618	0.047	0.048
PMNJ2324+0801	23:24:45.30	08:02:5.70	2FGLJ2324.6+0801	NULL	NULL	A	NULL	0.357	0.043	0.054	0.268	0.016	0.016
C2325+3957	23:25:17.87	39:57:36.50	2FGLJ2325.3+3957	NULL	NULL	B	LSP	0.566	0.101	0.147	0.238	0.031	0.031
NVSSJ232538+164641	23:25:38.10	16:46:41.40	2FGLJ2325.4+1650	NULL	NULL	A	ISP	0.134	NULL	NULL	0.293	0.000	0.000
J2327+1524	23:27:21.97	15:24:37.30	NULL	0.046	1	Q	NULL	0.022	NULL	NULL	7.788	0.000	0.000
J2327+0940	23:27:33.58	09:40:9.50	2FGLJ2327.5+0940	1.843	1	Q	LSP	0.194	0.026	0.030	0.158	0.005	0.005
J2327+1533	23:27:35.98	15:33:9.60	NULL	0.989	1	Q	NULL	0.088	NULL	NULL	0.297	0.000	0.000
J2329+0834	23:29:5.79	08:34:15.80	NULL	0.948	1	Q	NULL	0.309	0.075	0.085	0.026	0.002	0.002
NVSSJ232914+375414	23:29:14.20	37:54:14.60	2FGLJ2329.2+3755	0.264	3	B	HSP	0.215	0.031	0.040	0.360	0.016	0.016
J2330+3348	23:30:13.74	33:48:36.40	NULL	1.809	1	Q	NULL	0.165	0.033	0.039	0.113	0.004	0.004
J2330+1100	23:30:40.85	11:00:18.70	NULL	1.489	1	Q	NULL	0.141	0.024	0.027	0.134	0.004	0.004
J2331-1556	23:31:38.65	-15:56:57.00	2FGLJ2331.8-1607	1.153	1	Q	LSP	0.472	0.078	0.103	0.085	0.008	0.009
J2334+0736	23:34:12.82	07:36:27.50	2FGLJ2334.3+0734	0.401	1	Q	LSP	0.379	0.048	0.059	0.621	0.037	0.037
BBJ2334+1408	23:34:53.80	14:32:13.99	2FGLJ2334.8+1431	NULL	NULL	B	NULL	0.300	0.034	0.042	0.213	0.010	0.010
J2335-0131	23:35:20.41	-01:31:9.60	NULL	1.184	1	Q	NULL	0.310	0.032	0.037	0.182	0.007	0.008
J2336-1451	23:36:57.70	-14:51:21.60	NULL	NULL	NULL	U	NULL	0.257	NULL	NULL	0.118	0.000	0.000
J2337-0230	23:37:57.34	-02:30:57.60	2FGLJ2338.1-0229	1.072	1	Q	LSP	0.547	0.057	0.070	0.154	0.011	0.011
BBJ2338+2124	23:38:56.30	21:24:41.00	2FGLJ2339.0+2125	0.291	2	B	HSP	0.163	0.020	0.024	0.508	0.014	0.014
J2339-1206	23:39:47.04	-12:06:45.80	NULL	NULL	NULL	U	NULL	0.136	0.031	0.036	0.123	0.004	0.004
J2340+2641	23:40:29.04	26:41:56.80	NULL	0.372	1	B	NULL	0.255	NULL	NULL	0.035	0.000	0.000
J2343+2339	23:43:12.38	23:39:45.70	NULL	1.328	1	Q	NULL	0.394	0.050	0.062	0.124	0.008	0.008
J2343+1543	23:43:42.75	15:43:3.00	NULL	1.445	1	Q	NULL	0.249	0.047	0.054	0.052	0.003	0.003
J2345-1555	23:45:12.46	-15:55:7.80	2FGLJ2345.0-1553	0.621	1	Q	LSP	1.002	0.164	0.239	1.339	0.215	0.220
J2346+0930	23:46:36.83	09:30:45.50	NULL	0.677	1	Q	NULL	0.080	NULL	NULL	1.398	0.000	0.000
J2348-1631	23:48:2.61	-16:31:12.00	2FGLJ2347.9-1629	0.576	1	Q	LSP	0.788	0.118	0.164	0.667	0.087	0.088
J2348-0425	23:48:11.76	-04:25:56.40	NULL	1.106	1	Q	NULL	0.340	0.037	0.045	0.158	0.008	0.008
J2350+1106	23:50:2.03	11:06:36.70	NULL	0.921	1	Q	NULL	0.906	0.239	0.437	0.035	0.009	0.010
CLJ2352+1749	23:52:5.84	17:49:13.78	2FGLJ2352.0+1753	NULL	NULL	U	NULL	0.282	0.033	0.040	0.256	0.012	0.012
J2354-1513	23:54:30.20	-15:13:11.20	NULL	2.675	1	Q	NULL	0.148	NULL	NULL	0.147	0.000	0.000
NVSSJ235612+403648	23:56:12.50	40:36:48.30	2FGLJ2356.1+4034	0.331	3	B	HSP	0.058	NULL	NULL	1.250	0.000	0.000
MG1J235704+0447	23:57:6.50	04:48:56.40	NULL	1.248	3	Q	NULL	0.457	0.142	0.211	0.020	0.003	0.004
J2357-0152	23:57:25.14	-01:52:15.50	NULL	0.812	1	B	NULL	0.315	0.043	0.052	0.081	0.004	0.004
J2357-1125	23:57:31.20	-11:25:39.20	NULL	0.96	1	Q	NULL	0.104	0.024	0.026	0.217	0.005	0.005
J2358-1020	23:58:10.88	-10:20:8.60	NULL	1.639	1	Q	NULL	0.601	0.086	0.114	0.138	0.014	0.014
J2358+0430	23:58:28.85	04:30:24.80	NULL	NULL	NULL	U	NULL	0.108	NULL	NULL	0.078	0.000	0.000
J2358+1955	23:58:46.09	19:55:20.30	NULL	1.066	1	Q	NULL	0.075	NULL	NULL	0.275	0.000	0.000

